Singularities of eight- and nine-particle amplitudes from cluster algebras and tropical geometry

We further exploit the relation between tropical Grassmannians and $\operatorname{Gr}(4,n)$ cluster algebras in order to make and refine predictions for the singularities of scattering amplitudes in $\mathcal{N}=4$ planar super Yang-Mills theory at higher multiplicity $n\ge 8$. As a mathematical foundation that provides access to square-root symbol letters in principle for any $n$, we analyse infinite mutation sequences in cluster algebras with general coefficients. First specialising our analysis to the eight-particle amplitude, and comparing it with a recent, closely related approach based on scattering diagrams, we find that the only additional letters the latter provides are the two square roots associated to the four-mass box. In combination with a tropical rule for selecting a finite subset of variables of the infinite $\operatorname{Gr}(4,9)$ cluster algebra, we then apply our results to obtain a collection of $3,078$ rational and $2,349$ square-root letters expected to appear in the nine-particle amplitude. In particular these contain the alphabet found in an explicit 2-loop NMHV symbol calculation at this multiplicity.

==> anc/Gr48Alphabet.m <==
(********************************************************************************************************************)
(* Ancillary file to                                                                                                *)
(*  "Singularities of eight- and nine-particle amplitudes from cluster algebras and tropical geometry" [2021.XXXX]  *)
(*                                                                                                                  *)
(* This file contains the alphabet for eight-particle scattering obtained from the cluster algebra of Gr(4,8),      *)
(* truncated by the partially tropicalised, totally positive configuration space pTr_+(4,8).                        *)
(*                                                                                                                  *)
(* The object "Gr48Alphabet" is a list with three entries. The first entry contains the 280 rational letters, which *)
(* form 272 dual conformally invariant letters. The second and third entries contain the 10 square-root letters for *)
(* each of the two limit rays.                                                                                      *)
(*                                                                                                                  *)
(********************************************************************************************************************)

Gr48Alphabet =  {{p[1, 2, 4, 6], p[1, 2, 4, 7], p[1, 2, 4, 8], p[1, 2, 5, 6], p[1, 2, 5, 7], 
  p[1, 2, 5, 8], p[1, 2, 6, 7], p[1, 2, 6, 8], p[1, 2, 7, 8], p[1, 3, 4, 6], 
  p[1, 3, 4, 7], p[1, 3, 4, 8], p[1, 3, 5, 6], p[1, 3, 5, 7], p[1, 3, 5, 8], 
  p[1, 3, 6, 7], p[1, 3, 6, 8], p[1, 3, 7, 8], p[1, 4, 5, 6], p[1, 4, 5, 7], 
  p[1, 4, 5, 8], -(p[1, 2, 3, 8]*p[1, 4, 5, 6]) + 
   p[1, 2, 3, 6]*p[1, 4, 5, 8], -(p[1, 2, 3, 8]*p[1, 4, 5, 7]) + 
   p[1, 2, 3, 7]*p[1, 4, 5, 8], p[1, 4, 6, 7], p[1, 4, 6, 8], p[1, 4, 7, 8], 
  -(p[1, 2, 7, 8]*p[1, 4, 5, 6]) + p[1, 2, 5, 6]*p[1, 4, 7, 8], 
  p[1, 5, 6, 7], p[1, 2, 5, 6]*p[1, 3, 4, 7] - p[1, 2, 3, 4]*p[1, 5, 6, 7], 
  p[1, 2, 3, 5]*p[1, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 5, 6, 7], p[1, 5, 6, 8], 
  p[1, 2, 5, 6]*p[1, 3, 4, 8] - p[1, 2, 3, 4]*p[1, 5, 6, 8], 
  -(p[1, 2, 3, 8]*p[1, 5, 6, 7]) + p[1, 2, 3, 7]*p[1, 5, 6, 8], 
  p[1, 5, 7, 8], p[1, 2, 5, 7]*p[1, 3, 4, 8] - p[1, 2, 3, 4]*p[1, 5, 7, 8], 
  p[1, 6, 7, 8], p[1, 2, 6, 7]*p[1, 3, 4, 8] - p[1, 2, 3, 4]*p[1, 6, 7, 8], 
  p[1, 2, 3, 6]*p[1, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 6, 7, 8], 
  p[1, 2, 6, 7]*p[1, 3, 5, 8] - p[1, 2, 3, 5]*p[1, 6, 7, 8], 
  p[1, 2, 6, 7]*p[1, 4, 5, 8] - p[1, 2, 4, 5]*p[1, 6, 7, 8], 
  p[1, 3, 6, 7]*p[1, 4, 5, 8] - p[1, 3, 4, 5]*p[1, 6, 7, 8], 
  p[1, 3, 4, 6]*p[1, 5, 7, 8] - p[1, 3, 4, 5]*p[1, 6, 7, 8], p[2, 3, 4, 6], 
  -(p[1, 6, 7, 8]*p[2, 3, 4, 5]) + p[1, 5, 7, 8]*p[2, 3, 4, 6], 
  p[2, 3, 4, 7], -(p[1, 2, 7, 8]*p[2, 3, 4, 5]) + 
   p[1, 2, 5, 8]*p[2, 3, 4, 7], -(p[1, 4, 7, 8]*p[2, 3, 4, 5]) + 
   p[1, 4, 5, 8]*p[2, 3, 4, 7], 
  -(p[1, 3, 4, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) - p[1, 3, 7, 8]*p[1, 4, 5, 8]*
    p[2, 3, 4, 6] + p[1, 3, 5, 8]*p[1, 4, 6, 8]*p[2, 3, 4, 7] - 
   p[1, 3, 4, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 7], p[2, 3, 4, 8], p[2, 3, 5, 6], 
  -(p[1, 5, 6, 7]*p[2, 3, 4, 5]) + p[1, 4, 5, 7]*p[2, 3, 5, 6], 
  -(p[1, 5, 6, 8]*p[2, 3, 4, 5]) + p[1, 4, 5, 8]*p[2, 3, 5, 6], 
  -(p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) - p[1, 4, 5, 8]*p[1, 5, 6, 7]*
    p[2, 3, 4, 6] + p[1, 4, 5, 7]*p[1, 4, 6, 8]*p[2, 3, 5, 6] - 
   p[1, 4, 5, 6]*p[1, 4, 7, 8]*p[2, 3, 5, 6], p[2, 3, 5, 7], 
  -(p[1, 5, 7, 8]*p[2, 3, 4, 5]) + p[1, 4, 5, 8]*p[2, 3, 5, 7], 
  p[2, 3, 5, 8], p[2, 3, 6, 7], -(p[1, 2, 6, 7]*p[2, 3, 4, 5]) + 
   p[1, 2, 4, 5]*p[2, 3, 6, 7], -(p[1, 3, 6, 7]*p[2, 3, 4, 5]) + 
   p[1, 3, 4, 5]*p[2, 3, 6, 7], 
  -(p[1, 2, 3, 6]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) - p[1, 2, 3, 8]*p[1, 4, 5, 6]*
    p[2, 3, 6, 7] + p[1, 2, 3, 6]*p[1, 4, 5, 8]*p[2, 3, 6, 7], 
  -(p[1, 2, 3, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) - p[1, 2, 3, 8]*p[1, 4, 5, 7]*
    p[2, 3, 6, 7] + p[1, 2, 3, 7]*p[1, 4, 5, 8]*p[2, 3, 6, 7], 
  -(p[1, 6, 7, 8]*p[2, 3, 4, 6]) + p[1, 4, 6, 8]*p[2, 3, 6, 7], 
  -(p[1, 6, 7, 8]*p[2, 3, 4, 7]) + p[1, 4, 7, 8]*p[2, 3, 6, 7], 
  -(p[1, 6, 7, 8]*p[2, 3, 5, 6]) + p[1, 5, 6, 8]*p[2, 3, 6, 7], 
  -(p[1, 6, 7, 8]*p[2, 3, 5, 7]) + p[1, 5, 7, 8]*p[2, 3, 6, 7], 
  p[2, 3, 6, 8], -(p[1, 2, 6, 8]*p[2, 3, 4, 5]) + 
   p[1, 2, 4, 5]*p[2, 3, 6, 8], p[2, 3, 7, 8], 
  -(p[1, 2, 7, 8]*p[2, 3, 4, 5]) + p[1, 2, 4, 5]*p[2, 3, 7, 8], 
  -(p[1, 2, 7, 8]*p[2, 3, 4, 6]) + p[1, 2, 4, 6]*p[2, 3, 7, 8], 
  -(p[1, 2, 7, 8]*p[2, 3, 5, 6]) + p[1, 2, 5, 6]*p[2, 3, 7, 8], 
  -(p[1, 3, 7, 8]*p[2, 3, 4, 5]) + p[1, 3, 4, 5]*p[2, 3, 7, 8], 
  p[2, 4, 5, 6], p[2, 4, 5, 7], -(p[1, 2, 7, 8]*p[2, 4, 5, 6]) + 
   p[1, 2, 6, 8]*p[2, 4, 5, 7], p[2, 4, 5, 8], p[2, 4, 6, 7], 
  -(p[1, 6, 7, 8]*p[2, 4, 5, 6]) + p[1, 5, 6, 8]*p[2, 4, 6, 7], 
  -(p[1, 2, 3, 7]*p[1, 6, 7, 8]*p[2, 4, 5, 6]) - p[1, 2, 3, 8]*p[1, 5, 6, 7]*
    p[2, 4, 6, 7] + p[1, 2, 3, 7]*p[1, 5, 6, 8]*p[2, 4, 6, 7], p[2, 4, 6, 8], 
  p[2, 4, 7, 8], -(p[1, 2, 7, 8]*p[2, 4, 5, 6]) + 
   p[1, 2, 5, 6]*p[2, 4, 7, 8], p[2, 5, 6, 7], p[1, 2, 5, 6]*p[2, 3, 4, 7] - 
   p[1, 2, 3, 4]*p[2, 5, 6, 7], p[1, 2, 5, 8]*p[2, 3, 6, 7] - 
   p[1, 2, 3, 8]*p[2, 5, 6, 7], p[2, 5, 6, 8], p[1, 2, 5, 6]*p[2, 3, 4, 8] - 
   p[1, 2, 3, 4]*p[2, 5, 6, 8], 
  -(p[1, 2, 3, 6]*p[1, 5, 7, 8]*p[2, 3, 4, 5]) + p[1, 2, 3, 5]*p[1, 6, 7, 8]*
    p[2, 3, 4, 5] - p[1, 2, 3, 8]*p[1, 3, 4, 5]*p[2, 5, 6, 7] + 
   p[1, 2, 3, 7]*p[1, 3, 4, 5]*p[2, 5, 6, 8], p[2, 5, 7, 8], 
  -(p[1, 5, 7, 8]*p[2, 3, 4, 5]) + p[1, 3, 4, 5]*p[2, 5, 7, 8], 
  p[2, 6, 7, 8], p[1, 2, 6, 7]*p[2, 3, 4, 8] - p[1, 2, 3, 4]*p[2, 6, 7, 8], 
  -(p[1, 6, 7, 8]*p[2, 3, 4, 5]) + p[1, 3, 4, 5]*p[2, 6, 7, 8], 
  -(p[1, 6, 7, 8]*p[2, 3, 4, 6]) + p[1, 3, 4, 6]*p[2, 6, 7, 8], 
  p[2, 3, 6, 7]*p[2, 4, 5, 8] - p[2, 3, 4, 5]*p[2, 6, 7, 8], 
  p[2, 3, 4, 6]*p[2, 5, 7, 8] - p[2, 3, 4, 5]*p[2, 6, 7, 8], p[3, 4, 5, 6], 
  p[1, 3, 4, 7]*p[2, 3, 5, 6] - p[1, 2, 3, 7]*p[3, 4, 5, 6], 
  p[1, 3, 4, 8]*p[2, 3, 5, 6] - p[1, 2, 3, 8]*p[3, 4, 5, 6], 
  p[1, 3, 4, 8]*p[2, 4, 5, 6] - p[1, 2, 4, 8]*p[3, 4, 5, 6], 
  p[1, 2, 5, 7]*p[1, 3, 4, 8]*p[2, 4, 5, 6] - p[1, 2, 3, 4]*p[1, 5, 7, 8]*
    p[2, 4, 5, 6] - p[1, 2, 4, 8]*p[1, 2, 5, 7]*p[3, 4, 5, 6], 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 3, 5, 6] - p[1, 2, 3, 4]*p[1, 6, 7, 8]*
    p[2, 3, 5, 6] - p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6], 
  p[1, 2, 6, 7]*p[1, 3, 4, 8]*p[2, 4, 5, 6] - p[1, 2, 3, 4]*p[1, 6, 7, 8]*
    p[2, 4, 5, 6] - p[1, 2, 4, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6], 
  p[1, 2, 5, 8]*p[1, 3, 6, 7]*p[2, 4, 5, 6] - p[1, 2, 3, 8]*p[1, 5, 6, 7]*
    p[2, 4, 5, 6] - p[1, 2, 5, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 6], 
  p[1, 3, 6, 8]*p[2, 4, 5, 6] - p[1, 2, 6, 8]*p[3, 4, 5, 6], 
  p[1, 3, 7, 8]*p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[3, 4, 5, 6], 
  -(p[1, 2, 5, 6]*p[1, 3, 7, 8]*p[2, 3, 4, 6]) + p[1, 2, 4, 6]*p[1, 3, 5, 6]*
    p[2, 3, 7, 8] - p[1, 2, 3, 6]*p[1, 4, 5, 6]*p[2, 3, 7, 8] - 
   p[1, 2, 3, 6]*p[1, 2, 7, 8]*p[3, 4, 5, 6], 
  -(p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[2, 3, 5, 6]) + p[1, 3, 4, 8]*p[2, 3, 5, 6]*
    p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 6, 7, 8]*p[3, 4, 5, 6], p[3, 4, 5, 7], 
  p[1, 3, 4, 8]*p[2, 3, 5, 7] - p[1, 2, 3, 8]*p[3, 4, 5, 7], 
  -(p[1, 2, 7, 8]*p[3, 4, 5, 6]) + p[1, 2, 6, 8]*p[3, 4, 5, 7], 
  p[1, 3, 7, 8]*p[2, 4, 5, 7] - p[1, 2, 7, 8]*p[3, 4, 5, 7], 
  -(p[1, 3, 7, 8]*p[3, 4, 5, 6]) + p[1, 3, 6, 8]*p[3, 4, 5, 7], 
  -(p[1, 2, 3, 7]*p[1, 5, 7, 8]*p[3, 4, 5, 6]) + p[1, 2, 3, 6]*p[1, 5, 7, 8]*
    p[3, 4, 5, 7] - p[1, 2, 3, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 7], 
  -(p[1, 4, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6]) - p[1, 6, 7, 8]*p[2, 3, 4, 8]*
    p[3, 4, 5, 7] + p[1, 4, 7, 8]*p[2, 3, 6, 8]*p[3, 4, 5, 7], p[3, 4, 5, 8], 
  -(p[1, 2, 3, 8]*p[3, 4, 5, 6]) + p[1, 2, 3, 6]*p[3, 4, 5, 8], 
  -(p[1, 2, 5, 8]*p[3, 4, 5, 6]) + p[1, 2, 5, 6]*p[3, 4, 5, 8], 
  -(p[1, 2, 4, 5]*p[1, 2, 7, 8]*p[3, 4, 5, 6]) - p[1, 2, 4, 8]*p[1, 2, 5, 6]*
    p[3, 4, 5, 7] + p[1, 2, 4, 6]*p[1, 2, 5, 7]*p[3, 4, 5, 8] - 
   p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[3, 4, 5, 8], 
  -(p[1, 2, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]) + p[1, 2, 6, 7]*p[1, 3, 5, 8]*
    p[2, 4, 5, 8] - p[1, 2, 3, 5]*p[1, 4, 5, 8]*p[2, 6, 7, 8] - 
   p[1, 2, 5, 8]*p[1, 2, 6, 7]*p[3, 4, 5, 8], p[3, 4, 6, 7], 
  p[1, 3, 4, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[3, 4, 6, 7], 
  -(p[1, 2, 6, 7]*p[3, 4, 5, 6]) + p[1, 2, 5, 6]*p[3, 4, 6, 7], 
  -(p[1, 6, 7, 8]*p[3, 4, 5, 6]) + p[1, 5, 6, 8]*p[3, 4, 6, 7], 
  -(p[1, 2, 3, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]) - p[1, 2, 3, 8]*p[1, 5, 6, 7]*
    p[3, 4, 6, 7] + p[1, 2, 3, 7]*p[1, 5, 6, 8]*p[3, 4, 6, 7], 
  -(p[1, 6, 7, 8]*p[3, 4, 5, 7]) + p[1, 5, 7, 8]*p[3, 4, 6, 7], 
  -(p[2, 6, 7, 8]*p[3, 4, 5, 6]) + p[2, 5, 6, 8]*p[3, 4, 6, 7], 
  -(p[1, 2, 7, 8]*p[2, 5, 6, 7]*p[3, 4, 5, 6]) - p[1, 2, 5, 6]*p[2, 6, 7, 8]*
    p[3, 4, 5, 7] - p[1, 2, 5, 8]*p[2, 5, 6, 7]*p[3, 4, 6, 7] + 
   p[1, 2, 5, 7]*p[2, 5, 6, 8]*p[3, 4, 6, 7], p[3, 4, 6, 8], 
  -(p[1, 2, 6, 8]*p[3, 4, 5, 6]) + p[1, 2, 5, 6]*p[3, 4, 6, 8], 
  p[3, 4, 7, 8], -(p[1, 2, 7, 8]*p[3, 4, 5, 7]) + 
   p[1, 2, 5, 7]*p[3, 4, 7, 8], -(p[1, 2, 7, 8]*p[3, 4, 5, 8]) + 
   p[1, 2, 5, 8]*p[3, 4, 7, 8], -(p[1, 2, 7, 8]*p[3, 4, 6, 7]) + 
   p[1, 2, 6, 7]*p[3, 4, 7, 8], -(p[1, 2, 7, 8]*p[3, 4, 6, 8]) + 
   p[1, 2, 6, 8]*p[3, 4, 7, 8], -(p[1, 3, 7, 8]*p[3, 4, 5, 6]) + 
   p[1, 3, 5, 6]*p[3, 4, 7, 8], -(p[1, 4, 7, 8]*p[3, 4, 5, 6]) + 
   p[1, 4, 5, 6]*p[3, 4, 7, 8], 
  -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[3, 4, 5, 6]) + p[1, 2, 5, 6]*p[1, 3, 4, 8]*
    p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 5, 6, 8]*p[3, 4, 7, 8], 
  -(p[2, 3, 7, 8]*p[3, 4, 5, 6]) + p[2, 3, 5, 6]*p[3, 4, 7, 8], 
  -(p[2, 4, 7, 8]*p[3, 4, 5, 6]) + p[2, 4, 5, 6]*p[3, 4, 7, 8], 
  -(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[3, 4, 5, 6]) + p[1, 2, 5, 6]*p[2, 3, 4, 7]*
    p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[2, 5, 6, 7]*p[3, 4, 7, 8], 
  -(p[1, 2, 7, 8]*p[2, 3, 4, 8]*p[3, 4, 5, 6]) + p[1, 2, 5, 6]*p[2, 3, 4, 8]*
    p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[2, 5, 6, 8]*p[3, 4, 7, 8], p[3, 5, 6, 7], 
  p[1, 3, 5, 8]*p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[3, 5, 6, 7], 
  -(p[1, 2, 3, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 6]) + p[1, 2, 3, 5]*p[1, 5, 6, 8]*
    p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 5, 6, 8]*p[3, 5, 6, 7], p[3, 5, 6, 8], 
  -(p[1, 2, 3, 8]*p[3, 5, 6, 7]) + p[1, 2, 3, 7]*p[3, 5, 6, 8], 
  p[3, 5, 7, 8], -(p[1, 2, 7, 8]*p[3, 5, 6, 7]) + 
   p[1, 2, 6, 7]*p[3, 5, 7, 8], 
  -(p[1, 2, 7, 8]*p[2, 3, 4, 8]*p[3, 5, 6, 7]) + p[1, 2, 6, 7]*p[2, 3, 4, 8]*
    p[3, 5, 7, 8] - p[1, 2, 3, 4]*p[2, 6, 7, 8]*p[3, 5, 7, 8], p[3, 6, 7, 8], 
  p[1, 2, 3, 6]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[3, 6, 7, 8], 
  -(p[1, 6, 7, 8]*p[3, 4, 5, 6]) + p[1, 4, 5, 6]*p[3, 6, 7, 8], 
  -(p[1, 6, 7, 8]*p[3, 4, 5, 8]) + p[1, 4, 5, 8]*p[3, 6, 7, 8], 
  p[2, 3, 6, 7]*p[3, 4, 5, 8] - p[2, 3, 4, 5]*p[3, 6, 7, 8], 
  p[1, 3, 6, 7]*p[2, 3, 4, 8]*p[2, 4, 5, 6] + p[1, 2, 7, 8]*p[2, 3, 4, 6]*
    p[3, 4, 5, 6] - p[1, 2, 6, 8]*p[2, 3, 4, 7]*p[3, 4, 5, 6] - 
   p[1, 2, 3, 4]*p[2, 4, 5, 6]*p[3, 6, 7, 8], p[4, 5, 6, 7], 
  p[1, 4, 5, 6]*p[2, 3, 4, 7] - p[1, 2, 3, 4]*p[4, 5, 6, 7], 
  p[1, 2, 4, 5]*p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[4, 5, 6, 7], 
  p[1, 2, 4, 5]*p[3, 5, 6, 7] - p[1, 2, 3, 5]*p[4, 5, 6, 7], 
  p[1, 4, 5, 6]*p[2, 3, 6, 7] - p[1, 2, 3, 6]*p[4, 5, 6, 7], 
  p[1, 4, 5, 7]*p[2, 3, 6, 7] - p[1, 2, 3, 7]*p[4, 5, 6, 7], 
  p[1, 2, 4, 7]*p[3, 5, 6, 7] - p[1, 2, 3, 7]*p[4, 5, 6, 7], 
  p[1, 2, 4, 8]*p[3, 5, 6, 7] - p[1, 2, 3, 8]*p[4, 5, 6, 7], 
  -(p[1, 2, 6, 7]*p[1, 4, 5, 8]*p[2, 3, 4, 5]) + p[1, 2, 4, 5]*p[1, 4, 5, 8]*
    p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[4, 5, 6, 7], 
  p[1, 4, 5, 8]*p[2, 4, 6, 7] - p[1, 2, 4, 8]*p[4, 5, 6, 7], 
  p[1, 4, 5, 8]*p[2, 5, 6, 7] - p[1, 2, 5, 8]*p[4, 5, 6, 7], 
  -(p[1, 2, 4, 8]*p[1, 5, 6, 7]*p[2, 3, 6, 7]) + p[1, 2, 5, 8]*p[1, 3, 6, 7]*
    p[2, 4, 6, 7] - p[1, 2, 5, 8]*p[1, 2, 6, 7]*p[3, 4, 6, 7] - 
   p[1, 2, 3, 8]*p[1, 2, 6, 7]*p[4, 5, 6, 7], p[1, 4, 7, 8]*p[2, 5, 6, 7] - 
   p[1, 2, 7, 8]*p[4, 5, 6, 7], 
  -(p[1, 3, 6, 7]*p[1, 4, 5, 8]*p[2, 3, 4, 5]) + p[1, 3, 4, 5]*p[1, 4, 5, 8]*
    p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 3, 4, 5]*p[4, 5, 6, 7], 
  p[1, 4, 5, 8]*p[3, 4, 6, 7] - p[1, 3, 4, 8]*p[4, 5, 6, 7], 
  p[1, 4, 5, 8]*p[3, 5, 6, 7] - p[1, 3, 5, 8]*p[4, 5, 6, 7], 
  -(p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[3, 4, 6, 7]) + p[1, 2, 4, 5]*p[1, 3, 7, 8]*
    p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 3, 7, 8]*p[4, 5, 6, 7], 
  -(p[1, 2, 3, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 8]) + p[1, 2, 3, 7]*p[1, 5, 7, 8]*
    p[3, 4, 6, 8] - p[1, 2, 3, 8]*p[1, 4, 7, 8]*p[3, 5, 6, 7] + 
   p[1, 2, 3, 8]*p[1, 3, 7, 8]*p[4, 5, 6, 7], 
  -(p[1, 4, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 7]) + p[1, 4, 5, 8]*p[1, 4, 7, 8]*
    p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 4, 7, 8]*p[4, 5, 6, 7], 
  -(p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 6]) + p[1, 2, 4, 5]*p[1, 5, 6, 8]*
    p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 5, 6, 8]*p[4, 5, 6, 7], 
  -(p[1, 4, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 5, 6]) + p[1, 4, 5, 8]*p[1, 5, 6, 8]*
    p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 5, 6, 8]*p[4, 5, 6, 7], 
  -(p[1, 2, 4, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 7]) + p[1, 2, 4, 5]*p[1, 5, 7, 8]*
    p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[1, 5, 7, 8]*p[4, 5, 6, 7], 
  p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[2, 3, 4, 5] - p[1, 3, 4, 5]*p[1, 6, 7, 8]*
    p[2, 5, 6, 7] + p[1, 2, 4, 6]*p[1, 5, 7, 8]*p[3, 5, 6, 7] - 
   p[1, 2, 3, 6]*p[1, 5, 7, 8]*p[4, 5, 6, 7], 
  -(p[1, 4, 5, 8]*p[1, 6, 7, 8]*p[2, 3, 5, 7]) + p[1, 4, 5, 8]*p[1, 5, 7, 8]*
    p[2, 3, 6, 7] - p[1, 2, 3, 8]*p[1, 5, 7, 8]*p[4, 5, 6, 7], 
  p[1, 3, 4, 8]*p[2, 3, 5, 7]*p[2, 4, 6, 7] - p[1, 3, 4, 8]*p[2, 3, 4, 7]*
    p[2, 5, 6, 7] - p[1, 2, 4, 8]*p[2, 3, 6, 7]*p[3, 4, 5, 7] - 
   p[1, 2, 3, 8]*p[2, 3, 4, 7]*p[4, 5, 6, 7], p[2, 4, 5, 8]*p[3, 4, 6, 7] - 
   p[2, 3, 4, 8]*p[4, 5, 6, 7], 
  -(p[1, 6, 7, 8]*p[2, 4, 5, 8]*p[3, 4, 5, 7]) + p[1, 5, 7, 8]*p[2, 4, 5, 8]*
    p[3, 4, 6, 7] - p[1, 5, 7, 8]*p[2, 3, 4, 8]*p[4, 5, 6, 7], 
  -(p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 5, 6, 7]) + p[1, 4, 5, 8]*p[2, 3, 6, 7]*
    p[2, 5, 6, 7] - p[1, 2, 5, 8]*p[2, 3, 6, 7]*p[4, 5, 6, 7], 
  -(p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7]) + p[1, 4, 5, 8]*p[2, 3, 6, 7]*
    p[3, 4, 6, 7] - p[1, 3, 4, 8]*p[2, 3, 6, 7]*p[4, 5, 6, 7], 
  -(p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 7]) + p[1, 4, 5, 8]*p[2, 3, 6, 7]*
    p[3, 5, 6, 7] - p[1, 3, 5, 8]*p[2, 3, 6, 7]*p[4, 5, 6, 7], 
  -(p[1, 2, 6, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 7]) + p[1, 2, 4, 5]*p[2, 3, 6, 8]*
    p[3, 5, 6, 7] - p[1, 2, 3, 5]*p[2, 3, 6, 8]*p[4, 5, 6, 7], 
  -(p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[3, 4, 6, 7]) + p[1, 2, 4, 5]*p[2, 3, 7, 8]*
    p[3, 4, 6, 7] - p[1, 2, 3, 4]*p[2, 3, 7, 8]*p[4, 5, 6, 7], 
  -(p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 7]) + p[1, 2, 4, 5]*p[2, 3, 7, 8]*
    p[3, 5, 6, 7] - p[1, 2, 3, 5]*p[2, 3, 7, 8]*p[4, 5, 6, 7], 
  -(p[1, 4, 7, 8]*p[2, 3, 4, 5]*p[3, 5, 6, 7]) + p[1, 3, 4, 5]*p[2, 4, 7, 8]*
    p[3, 5, 6, 7] + p[1, 2, 3, 8]*p[3, 4, 5, 7]*p[4, 5, 6, 7] - 
   p[1, 2, 3, 7]*p[3, 4, 5, 8]*p[4, 5, 6, 7], 
  p[1, 4, 5, 8]*p[2, 3, 6, 7]*p[3, 4, 5, 8] - p[1, 4, 5, 8]*p[2, 3, 4, 5]*
    p[3, 6, 7, 8] - p[1, 2, 3, 8]*p[3, 4, 5, 8]*p[4, 5, 6, 7], p[4, 5, 6, 8], 
  p[1, 2, 4, 5]*p[3, 4, 6, 8] - p[1, 2, 3, 4]*p[4, 5, 6, 8], 
  -(p[1, 2, 3, 8]*p[4, 5, 6, 7]) + p[1, 2, 3, 7]*p[4, 5, 6, 8], 
  p[1, 4, 5, 8]*p[2, 3, 6, 8] - p[1, 2, 3, 8]*p[4, 5, 6, 8], 
  p[1, 2, 4, 8]*p[3, 5, 6, 8] - p[1, 2, 3, 8]*p[4, 5, 6, 8], 
  -(p[1, 2, 4, 8]*p[4, 5, 6, 7]) + p[1, 2, 4, 7]*p[4, 5, 6, 8], 
  -(p[1, 4, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]) + p[1, 3, 4, 5]*p[1, 4, 7, 8]*
    p[2, 5, 6, 8] - p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[4, 5, 6, 8], 
  -(p[1, 2, 5, 8]*p[1, 3, 4, 8]*p[4, 5, 6, 7]) - p[1, 2, 7, 8]*p[1, 3, 4, 5]*
    p[4, 5, 6, 8] + p[1, 2, 5, 8]*p[1, 3, 4, 7]*p[4, 5, 6, 8], 
  -(p[1, 4, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 5, 6]) + p[1, 3, 5, 6]*p[1, 4, 7, 8]*
    p[2, 5, 6, 8] - p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[3, 4, 5, 6] - 
   p[1, 2, 5, 6]*p[1, 3, 7, 8]*p[4, 5, 6, 8], 
  -(p[1, 2, 6, 8]*p[1, 3, 4, 8]*p[4, 5, 6, 7]) + p[1, 2, 6, 7]*p[1, 3, 4, 8]*
    p[4, 5, 6, 8] - p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[4, 5, 6, 8], 
  p[1, 4, 5, 6]*p[2, 3, 5, 7]*p[2, 3, 6, 8] - p[1, 4, 5, 6]*p[2, 3, 5, 6]*
    p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7] - 
   p[1, 2, 3, 5]*p[2, 3, 6, 7]*p[4, 5, 6, 8], p[4, 5, 7, 8], 
  p[1, 2, 4, 5]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[4, 5, 7, 8], 
  p[1, 4, 5, 8]*p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[4, 5, 7, 8], 
  -(p[1, 2, 7, 8]*p[4, 5, 6, 7]) + p[1, 2, 6, 7]*p[4, 5, 7, 8], 
  -(p[1, 2, 7, 8]*p[4, 5, 6, 8]) + p[1, 2, 6, 8]*p[4, 5, 7, 8], 
  -(p[1, 3, 7, 8]*p[4, 5, 6, 7]) + p[1, 3, 6, 7]*p[4, 5, 7, 8], 
  -(p[1, 2, 7, 8]*p[1, 3, 4, 8]*p[4, 5, 6, 7]) + p[1, 2, 6, 7]*p[1, 3, 4, 8]*
    p[4, 5, 7, 8] - p[1, 2, 3, 4]*p[1, 6, 7, 8]*p[4, 5, 7, 8], 
  -(p[2, 3, 7, 8]*p[4, 5, 6, 7]) + p[2, 3, 6, 7]*p[4, 5, 7, 8], 
  -(p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 7, 8]) + p[1, 4, 5, 8]*p[2, 3, 6, 7]*
    p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 6, 7]*p[4, 5, 7, 8], 
  -(p[1, 2, 7, 8]*p[2, 3, 4, 8]*p[4, 5, 6, 7]) + p[1, 2, 6, 7]*p[2, 3, 4, 8]*
    p[4, 5, 7, 8] - p[1, 2, 3, 4]*p[2, 6, 7, 8]*p[4, 5, 7, 8], 
  -(p[1, 6, 7, 8]*p[2, 3, 4, 8]*p[3, 4, 5, 7]) + p[1, 4, 5, 7]*p[2, 3, 4, 8]*
    p[3, 6, 7, 8] - p[1, 2, 3, 4]*p[3, 6, 7, 8]*p[4, 5, 7, 8], 
  -(p[1, 2, 3, 8]*p[3, 6, 7, 8]*p[4, 5, 6, 7]) - p[1, 3, 7, 8]*p[2, 3, 6, 7]*
    p[4, 5, 6, 8] + p[1, 3, 6, 7]*p[2, 3, 6, 8]*p[4, 5, 7, 8] - 
   p[1, 2, 3, 6]*p[3, 6, 7, 8]*p[4, 5, 7, 8], 
  -(p[1, 4, 5, 8]*p[2, 6, 7, 8]*p[3, 4, 5, 7]) + p[1, 4, 5, 7]*p[2, 4, 5, 8]*
    p[3, 6, 7, 8] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 7, 8] - 
   p[1, 2, 4, 5]*p[3, 6, 7, 8]*p[4, 5, 7, 8], p[4, 6, 7, 8], 
  p[1, 4, 6, 7]*p[2, 3, 4, 8] - p[1, 2, 3, 4]*p[4, 6, 7, 8], 
  p[1, 2, 4, 6]*p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[4, 6, 7, 8], 
  p[1, 4, 6, 8]*p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[4, 6, 7, 8], 
  -(p[1, 3, 7, 8]*p[1, 4, 6, 8]*p[2, 3, 4, 5]) + p[1, 3, 4, 5]*p[1, 4, 6, 8]*
    p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[1, 3, 4, 5]*p[4, 6, 7, 8], 
  -(p[1, 2, 7, 8]*p[2, 3, 4, 6]*p[4, 5, 6, 7]) + p[1, 2, 6, 7]*p[2, 3, 4, 6]*
    p[4, 5, 7, 8] - p[1, 2, 6, 7]*p[2, 3, 4, 5]*p[4, 6, 7, 8], p[5, 6, 7, 8], 
  p[1, 5, 6, 7]*p[2, 3, 4, 8] - p[1, 2, 3, 4]*p[5, 6, 7, 8], 
  p[1, 2, 3, 5]*p[4, 6, 7, 8] - p[1, 2, 3, 4]*p[5, 6, 7, 8], 
  p[1, 5, 6, 7]*p[2, 3, 5, 8] - p[1, 2, 3, 5]*p[5, 6, 7, 8], 
  p[1, 2, 5, 6]*p[3, 5, 7, 8] - p[1, 2, 3, 5]*p[5, 6, 7, 8], 
  p[1, 2, 5, 6]*p[3, 6, 7, 8] - p[1, 2, 3, 6]*p[5, 6, 7, 8], 
  p[1, 5, 6, 8]*p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[5, 6, 7, 8], 
  p[1, 2, 5, 8]*p[3, 6, 7, 8] - p[1, 2, 3, 8]*p[5, 6, 7, 8], 
  p[1, 2, 5, 6]*p[4, 5, 7, 8] - p[1, 2, 4, 5]*p[5, 6, 7, 8], 
  -(p[1, 2, 3, 8]*p[1, 5, 6, 7]*p[2, 4, 5, 6]) + p[1, 2, 3, 6]*p[1, 5, 6, 7]*
    p[2, 4, 5, 8] - p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[5, 6, 7, 8], 
  -(p[1, 2, 7, 8]*p[1, 5, 6, 7]*p[2, 3, 4, 5]) + p[1, 2, 4, 5]*p[1, 5, 6, 7]*
    p[2, 3, 7, 8] - p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[5, 6, 7, 8], 
  -(p[1, 2, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]) + p[1, 2, 4, 5]*p[1, 5, 6, 8]*
    p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[1, 2, 4, 5]*p[5, 6, 7, 8], 
  p[1, 2, 5, 6]*p[4, 6, 7, 8] - p[1, 2, 4, 6]*p[5, 6, 7, 8], 
  p[1, 5, 6, 8]*p[2, 4, 7, 8] - p[1, 2, 4, 8]*p[5, 6, 7, 8], 
  -(p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[2, 3, 4, 8]) + p[1, 2, 6, 8]*p[1, 4, 5, 7]*
    p[2, 3, 4, 8] - p[1, 2, 3, 4]*p[1, 2, 5, 8]*p[4, 6, 7, 8] + 
   p[1, 2, 3, 4]*p[1, 2, 4, 8]*p[5, 6, 7, 8], 
  -(p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[3, 4, 5, 8]) + p[1, 2, 5, 6]*p[1, 2, 5, 8]*
    p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 2, 5, 8]*p[5, 6, 7, 8], 
  -(p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[3, 4, 6, 7]) + p[1, 2, 5, 6]*p[1, 2, 6, 7]*
    p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 2, 6, 7]*p[5, 6, 7, 8], 
  -(p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[3, 4, 6, 8]) + p[1, 2, 5, 6]*p[1, 2, 6, 8]*
    p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 2, 6, 8]*p[5, 6, 7, 8], 
  p[1, 3, 5, 6]*p[4, 5, 7, 8] - p[1, 3, 4, 5]*p[5, 6, 7, 8], 
  -(p[1, 3, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 5]) + p[1, 3, 4, 5]*p[1, 5, 6, 8]*
    p[2, 3, 7, 8] - p[1, 2, 3, 8]*p[1, 3, 4, 5]*p[5, 6, 7, 8], 
  -(p[1, 2, 7, 8]*p[1, 3, 5, 6]*p[4, 5, 6, 8]) + p[1, 2, 6, 8]*p[1, 3, 5, 6]*
    p[4, 5, 7, 8] - p[1, 2, 6, 8]*p[1, 3, 4, 5]*p[5, 6, 7, 8], 
  p[1, 5, 6, 8]*p[3, 4, 7, 8] - p[1, 3, 4, 8]*p[5, 6, 7, 8], 
  -(p[1, 2, 5, 6]*p[1, 4, 7, 8]*p[3, 4, 5, 6]) + p[1, 2, 5, 6]*p[1, 4, 5, 6]*
    p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[1, 4, 5, 6]*p[5, 6, 7, 8], 
  -(p[1, 4, 7, 8]*p[1, 5, 6, 8]*p[2, 3, 4, 7]) + p[1, 3, 4, 7]*p[1, 5, 6, 8]*
    p[2, 4, 7, 8] - p[1, 2, 4, 8]*p[1, 5, 6, 7]*p[3, 4, 7, 8] - 
   p[1, 2, 3, 4]*p[1, 4, 7, 8]*p[5, 6, 7, 8], p[2, 5, 6, 7]*p[3, 4, 5, 8] - 
   p[2, 3, 4, 5]*p[5, 6, 7, 8], p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
   p[2, 3, 4, 5]*p[5, 6, 7, 8], p[1, 2, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
   p[1, 2, 3, 8]*p[2, 4, 5, 6]*p[4, 5, 7, 8] - p[1, 2, 4, 8]*p[2, 3, 4, 5]*
    p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 7]) + 
   p[1, 2, 6, 7]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - p[1, 2, 6, 7]*p[2, 3, 4, 5]*
    p[5, 6, 7, 8], -(p[1, 2, 7, 8]*p[2, 3, 5, 6]*p[4, 5, 6, 8]) + 
   p[1, 2, 6, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - p[1, 2, 6, 8]*p[2, 3, 4, 5]*
    p[5, 6, 7, 8], p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 5, 7, 8] - 
   p[1, 2, 3, 8]*p[3, 4, 5, 6]*p[4, 5, 7, 8] - p[1, 3, 4, 8]*p[2, 3, 4, 5]*
    p[5, 6, 7, 8], p[2, 3, 5, 6]*p[4, 6, 7, 8] - p[2, 3, 4, 6]*p[5, 6, 7, 8], 
  -(p[1, 2, 3, 8]*p[2, 5, 6, 7]*p[3, 4, 6, 7]) + p[1, 2, 3, 7]*p[2, 5, 6, 7]*
    p[3, 4, 6, 8] - p[1, 2, 3, 7]*p[2, 3, 4, 6]*p[5, 6, 7, 8], 
  -(p[1, 2, 6, 7]*p[2, 3, 4, 5]*p[3, 6, 7, 8]) + p[1, 2, 5, 7]*p[2, 3, 4, 6]*
    p[3, 6, 7, 8] - p[1, 2, 3, 7]*p[2, 3, 4, 6]*p[5, 6, 7, 8], 
  -(p[1, 2, 6, 8]*p[2, 3, 4, 5]*p[4, 6, 7, 8]) + p[1, 2, 5, 8]*p[2, 3, 4, 6]*
    p[4, 6, 7, 8] - p[1, 2, 4, 8]*p[2, 3, 4, 6]*p[5, 6, 7, 8], 
  p[1, 3, 4, 7]*p[2, 3, 5, 6]*p[4, 6, 7, 8] - p[1, 2, 3, 7]*p[3, 4, 5, 6]*
    p[4, 6, 7, 8] - p[1, 3, 4, 7]*p[2, 3, 4, 6]*p[5, 6, 7, 8], 
  p[1, 3, 4, 8]*p[2, 3, 5, 6]*p[4, 6, 7, 8] - p[1, 2, 3, 8]*p[3, 4, 5, 6]*
    p[4, 6, 7, 8] - p[1, 3, 4, 8]*p[2, 3, 4, 6]*p[5, 6, 7, 8], 
  p[2, 5, 6, 7]*p[3, 4, 7, 8] - p[2, 3, 4, 7]*p[5, 6, 7, 8], 
  p[1, 2, 7, 8]*p[2, 6, 7, 8]*p[3, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 4, 5, 6]*
    p[3, 6, 7, 8] + p[1, 2, 6, 8]*p[2, 3, 5, 7]*p[4, 6, 7, 8] - 
   p[1, 2, 6, 8]*p[2, 3, 4, 7]*p[5, 6, 7, 8], p[2, 5, 6, 8]*p[3, 4, 7, 8] - 
   p[2, 3, 4, 8]*p[5, 6, 7, 8], p[2, 3, 5, 8]*p[4, 6, 7, 8] - 
   p[2, 3, 4, 8]*p[5, 6, 7, 8], 
  -(p[1, 2, 5, 6]*p[2, 3, 7, 8]*p[3, 4, 5, 6]) + p[1, 2, 5, 6]*p[2, 3, 5, 6]*
    p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[2, 3, 5, 6]*p[5, 6, 7, 8], 
  -(p[1, 2, 3, 5]*p[2, 6, 7, 8]*p[3, 4, 7, 8]) + p[1, 2, 3, 6]*p[2, 4, 7, 8]*
    p[3, 5, 7, 8] - p[1, 2, 3, 6]*p[2, 3, 7, 8]*p[4, 5, 7, 8] - 
   p[1, 2, 3, 4]*p[2, 3, 7, 8]*p[5, 6, 7, 8], 
  -(p[1, 2, 5, 6]*p[2, 4, 7, 8]*p[3, 4, 5, 6]) + p[1, 2, 5, 6]*p[2, 4, 5, 6]*
    p[3, 4, 7, 8] - p[1, 2, 3, 4]*p[2, 4, 5, 6]*p[5, 6, 7, 8], 
  -(p[1, 5, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6]) + p[1, 5, 6, 8]*p[2, 3, 7, 8]*
    p[3, 4, 5, 7] - p[1, 2, 3, 8]*p[3, 4, 5, 7]*p[5, 6, 7, 8], 
  p[1, 2, 4, 5]*p[3, 4, 6, 8]*p[3, 5, 7, 8] - p[1, 2, 4, 5]*p[3, 4, 5, 8]*
    p[3, 6, 7, 8] - p[1, 2, 3, 5]*p[3, 4, 7, 8]*p[4, 5, 6, 8] - 
   p[1, 2, 3, 4]*p[3, 4, 5, 8]*p[5, 6, 7, 8], 
  -(p[1, 3, 4, 8]*p[2, 5, 6, 7]*p[3, 4, 6, 7]) + p[1, 3, 4, 7]*p[2, 5, 6, 7]*
    p[3, 4, 6, 8] - p[1, 5, 6, 7]*p[2, 3, 4, 6]*p[3, 4, 7, 8] - 
   p[1, 2, 3, 4]*p[3, 4, 6, 7]*p[5, 6, 7, 8], 
  -(p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[3, 4, 5, 6]) + p[1, 5, 6, 8]*p[2, 3, 7, 8]*
    p[3, 4, 6, 7] - p[1, 2, 3, 8]*p[3, 4, 6, 7]*p[5, 6, 7, 8], 
  -(p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[3, 6, 7, 8]) + p[1, 2, 5, 6]*p[3, 4, 7, 8]*
    p[3, 6, 7, 8] - p[1, 2, 3, 6]*p[3, 4, 7, 8]*p[5, 6, 7, 8], 
  -(p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 7, 8]) + p[1, 2, 5, 6]*p[3, 4, 7, 8]*
    p[4, 5, 7, 8] - p[1, 2, 4, 5]*p[3, 4, 7, 8]*p[5, 6, 7, 8], 
  -(p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[4, 6, 7, 8]) + p[1, 2, 5, 6]*p[3, 4, 7, 8]*
    p[4, 6, 7, 8] - p[1, 2, 4, 6]*p[3, 4, 7, 8]*p[5, 6, 7, 8], 
  p[1, 3, 5, 8]*p[2, 4, 5, 6]*p[4, 6, 7, 8] - p[1, 2, 5, 8]*p[3, 4, 5, 6]*
    p[4, 6, 7, 8] - p[1, 4, 5, 6]*p[2, 3, 4, 8]*p[5, 6, 7, 8] + 
   p[1, 2, 3, 4]*p[4, 5, 6, 8]*p[5, 6, 7, 8], p[1, 2, 3, 4], p[1, 2, 3, 5], 
  p[1, 2, 3, 6], p[1, 2, 3, 7], p[1, 2, 3, 8], p[1, 2, 4, 5], p[1, 3, 4, 5], 
  p[2, 3, 4, 5]}, {(p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
    p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
    p[3, 4, 5, 6]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
       p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
       p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
       p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
       p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
       p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
       p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
       p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
       p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
       p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
       p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
       p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
       p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
       p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
       p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*
       p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
       p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
       p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
       p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
       p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
       p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
       p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
       p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
       p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
       p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
       p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*
       p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^4*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
       p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*
       p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*
       p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
       p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*
       p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
       p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
       p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*
       p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*
       p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
       p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] - 
      p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
       p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
       p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
       p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
       p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
       p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
       p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
      4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*
       p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
       p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
       p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
         p[1, 4, 5, 6])*(p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*
         p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[5, 6, 7, 8])*
       Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8])/
          (p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
         (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
           (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^2*
    (1 - ((p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
           p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])^2*p[5, 6, 7, 8]*
        (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] - p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
           p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
           p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
           p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
           p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
           p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
           p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
           p[5, 6, 7, 8] - (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
             p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
             p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
             p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
           (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
             p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
            p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
             p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
            p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
             p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
             p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
             p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
             p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
             p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
             p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
             p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
             p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
             p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
             p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
             p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
             p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
             p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
             p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
             p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
             p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
             p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
             p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
             p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
             p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
             p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
             p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
             p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
             p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 
                6]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
             (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 
                  8]) - (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*
                 p[3, 4, 7, 8]))^2])^2)/(p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^4*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*
           p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
           p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
           p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
             p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
             p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
             p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
           (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
             p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
            p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
             p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
            p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
             p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
             p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
             p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
             p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
             p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
             p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
             p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
             p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
             p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
             p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
             p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
             p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
             p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
             p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
             p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
             p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
             p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
             p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
             p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
             p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
             p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
             p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
             p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
             p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 
                6]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
             (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 
                  8]) - (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*
                 p[3, 4, 7, 8]))^2])^2))^2)/(4*p[1, 2, 5, 6]*
    (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 3, 4, 5] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])^2*
    (p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 7, 8]*
      p[1, 3, 4, 5]*p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
      p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
     p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
      p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]*p[1, 4, 5, 6]*p[1, 6, 7, 8] + 
     p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 6, 7, 8])*
    (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 5, 6, 7]*
      p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
      p[1, 5, 6, 7]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*
      p[1, 2, 6, 7]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
     p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
      p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]*p[1, 4, 5, 6]*p[4, 5, 6, 7] + 
     p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[4, 5, 6, 7])*
    (p[1, 2, 3, 6]^4*p[1, 2, 4, 5]^4*p[1, 2, 7, 8]^2*p[1, 5, 6, 7]^4*
      p[3, 4, 5, 6]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^3*p[1, 2, 4, 5]^3*
      p[1, 2, 5, 6]*p[1, 2, 7, 8]^2*p[1, 5, 6, 7]^4*p[3, 4, 5, 6]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 7, 8]^2*p[1, 5, 6, 7]^4*p[3, 4, 5, 6]^2 + 
     2*p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^4*p[1, 2, 5, 6]*
      p[1, 2, 7, 8]*p[1, 5, 6, 7]^3*p[1, 6, 7, 8]*p[3, 4, 5, 6]^2 + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
      p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^3*p[1, 6, 7, 8]*
      p[3, 4, 5, 6]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 5, 6, 7]^3*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
      p[1, 2, 7, 8]*p[1, 5, 6, 7]^3*p[1, 6, 7, 8]*p[3, 4, 5, 6]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^3*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]^2 + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]^4*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]^2*p[1, 6, 7, 8]^2*
      p[3, 4, 5, 6]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^3*p[1, 5, 6, 7]^2*p[1, 6, 7, 8]^2*
      p[3, 4, 5, 6]^2 + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]^4*p[1, 5, 6, 7]^2*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 5, 6, 7]^2*
      p[1, 6, 7, 8]^2*p[3, 4, 5, 6]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
      p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^2*p[1, 5, 6, 7]^2*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]^2 + 
     2*p[1, 2, 3, 6]^4*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*p[1, 2, 7, 8]^2*
      p[1, 3, 4, 5]*p[1, 5, 6, 7]^3*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 6]^3*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 7, 8]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]^3*p[3, 4, 5, 6]*
      p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^3*p[1, 2, 7, 8]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]^3*
      p[3, 4, 5, 6]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]^3*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]^2*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]^3*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 7, 8]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]^3*
      p[3, 4, 5, 6]*p[4, 5, 6, 7] + 4*p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     8*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^4*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^3*
      p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*
      p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^5*
      p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*
      p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
      p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*
      p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*
      p[3, 4, 5, 6]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*
      p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*
      p[3, 4, 5, 6]*p[4, 5, 6, 7] + p[1, 2, 3, 6]^4*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]^2*p[1, 2, 7, 8]^2*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]^2*
      p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^3*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^3*p[1, 2, 7, 8]^2*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]^2*
      p[4, 5, 6, 7]^2 + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]^2*p[1, 2, 5, 6]^4*
      p[1, 2, 7, 8]^2*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^3*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 7, 8]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]^2*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]^2*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]^2*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[4, 5, 6, 7]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 7, 8]^2*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
      p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]^2 + 4*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^5*
      p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^4*
      p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]^2 + 4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*
      p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^4*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
      p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
      p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]^2 + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
      p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 
     p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^4*
      p[1, 3, 4, 5]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^6*p[1, 3, 4, 5]^2*
      p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^5*
      p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^4*p[1, 2, 6, 7]^2*
      p[1, 3, 4, 5]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
      p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
      p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
      p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]^2*
      p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]^2*
      p[4, 5, 6, 7]^2 + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
      p[1, 2, 5, 6]^4*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*
      p[1, 4, 5, 6]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
      p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
      p[3, 4, 5, 6]*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
      p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
      p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*
      p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] - 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
      p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]^2*
      p[3, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
      p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[3, 4, 5, 6]*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
      p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*
      p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[3, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*
      p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
      p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[3, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
      p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^3*
      p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
      p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^3*p[1, 5, 6, 7]*
      p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*
      p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
      p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^4*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^3*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
      p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*
      p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     8*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[1, 6, 7, 8]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*
      p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]*p[5, 6, 7, 8] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
      p[1, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
      p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 2, 6, 7]^2*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]^2*
      p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]^2*
      p[5, 6, 7, 8]^2 + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^4*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^3*p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
      p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^3*p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
      p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*
      p[1, 3, 4, 5]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8]^2 + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 5, 6]*p[1, 2, 6, 7]^4*
      p[1, 3, 4, 5]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^4*p[5, 6, 7, 8]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
      p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^4*p[5, 6, 7, 8]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^4*p[1, 4, 5, 6]^4*
      p[5, 6, 7, 8]^2)), (p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[5, 6, 7, 8]*
    (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
       p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
       p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
       p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
       p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
       p[3, 4, 5, 6] - p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
       p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
       p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
       p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
      p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
       p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
       p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
       p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
       p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
       p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
       p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
       p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
       p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
       p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
       p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*
       p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
       p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
       p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
       p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
       p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
       p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
       p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
       p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
       p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
       p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
       p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
       p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
       p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
       p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
       p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
       p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
       p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
       p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
       p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
       p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
       p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
       p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
       p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
       p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
       p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
       p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*
       p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
       p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
       p[5, 6, 7, 8] - (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
         p[1, 4, 5, 6])*(p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*
         p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[5, 6, 7, 8])*
       Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8])/
          (p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
         (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
           (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^2*
    (1 - ((p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
           p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])^2*p[5, 6, 7, 8]*
        (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] - p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
           p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
           p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
           p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
           p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
           p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
           p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
           p[5, 6, 7, 8] - (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
             p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
             p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
             p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
           (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
             p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
            p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
             p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
            p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
             p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
             p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
             p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
             p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
             p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
             p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
             p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
             p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
             p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
             p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
             p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
             p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
             p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
             p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
             p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
             p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
             p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
             p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
             p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
             p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
             p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
             p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
             p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
             p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 
                6]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
             (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 
                  8]) - (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*
                 p[3, 4, 7, 8]))^2])^2)/(p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
           p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^4*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*
           p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
           p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
           p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
           p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
          2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
          2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
          p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
           p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
             p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
             p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
             p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
           (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
             p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
            p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
             p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
            p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
             p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
             p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
             p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
             p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
             p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
             p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
             p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
             p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
             p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
             p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
             p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
             p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
             p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
             p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
             p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
             p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
             p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
             p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
             p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
             p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
             p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
             p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
            p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
             p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
             p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
             p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 
                6]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
             (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 
                  8]) - (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*
                 p[3, 4, 7, 8]))^2])^2))^2)/(4*p[1, 2, 5, 6]*
    (p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 7, 8]*
      p[1, 3, 4, 5]*p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
      p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
     p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
      p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]*p[1, 4, 5, 6]*p[1, 6, 7, 8] + 
     p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 6, 7, 8])*
    (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 5, 6, 7]*
      p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
      p[1, 5, 6, 7]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*
      p[1, 2, 6, 7]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
     p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
      p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]*p[1, 4, 5, 6]*p[4, 5, 6, 7] + 
     p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[4, 5, 6, 7])*
    (p[1, 2, 3, 6]^4*p[1, 2, 4, 5]^4*p[1, 2, 7, 8]^2*p[1, 5, 6, 7]^4*
      p[3, 4, 5, 6]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^3*p[1, 2, 4, 5]^3*
      p[1, 2, 5, 6]*p[1, 2, 7, 8]^2*p[1, 5, 6, 7]^4*p[3, 4, 5, 6]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 7, 8]^2*p[1, 5, 6, 7]^4*p[3, 4, 5, 6]^2 + 
     2*p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^4*p[1, 2, 5, 6]*
      p[1, 2, 7, 8]*p[1, 5, 6, 7]^3*p[1, 6, 7, 8]*p[3, 4, 5, 6]^2 + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
      p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^3*p[1, 6, 7, 8]*
      p[3, 4, 5, 6]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 5, 6, 7]^3*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
      p[1, 2, 7, 8]*p[1, 5, 6, 7]^3*p[1, 6, 7, 8]*p[3, 4, 5, 6]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^3*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]^2 + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]^4*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]^2*p[1, 6, 7, 8]^2*
      p[3, 4, 5, 6]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^3*p[1, 5, 6, 7]^2*p[1, 6, 7, 8]^2*
      p[3, 4, 5, 6]^2 + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]^4*p[1, 5, 6, 7]^2*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 5, 6, 7]^2*
      p[1, 6, 7, 8]^2*p[3, 4, 5, 6]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
      p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^2*p[1, 5, 6, 7]^2*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]^2 + 
     2*p[1, 2, 3, 6]^4*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*p[1, 2, 7, 8]^2*
      p[1, 3, 4, 5]*p[1, 5, 6, 7]^3*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 6]^3*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 7, 8]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]^3*p[3, 4, 5, 6]*
      p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^3*p[1, 2, 7, 8]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]^3*
      p[3, 4, 5, 6]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]^3*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]^2*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]^3*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 7, 8]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]^3*
      p[3, 4, 5, 6]*p[4, 5, 6, 7] + 4*p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     8*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^4*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]^2*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^3*
      p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*
      p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^5*
      p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*
      p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
      p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*
      p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*
      p[3, 4, 5, 6]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*
      p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]^2*p[3, 4, 5, 6]*p[4, 5, 6, 7] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]^2*
      p[3, 4, 5, 6]*p[4, 5, 6, 7] + p[1, 2, 3, 6]^4*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]^2*p[1, 2, 7, 8]^2*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]^2*
      p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^3*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^3*p[1, 2, 7, 8]^2*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]^2*
      p[4, 5, 6, 7]^2 + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]^2*p[1, 2, 5, 6]^4*
      p[1, 2, 7, 8]^2*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^3*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 7, 8]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]^2*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]^2*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]^2*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[4, 5, 6, 7]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 7, 8]^2*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
      p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]^2 + 4*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^5*
      p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^4*
      p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]^2 + 4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*
      p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^4*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
      p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
      p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]^2 + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
      p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[4, 5, 6, 7]^2 + 
     p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^4*
      p[1, 3, 4, 5]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^6*p[1, 3, 4, 5]^2*
      p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^5*
      p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^4*p[1, 2, 6, 7]^2*
      p[1, 3, 4, 5]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
      p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
      p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
      p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]^2*
      p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]^2*
      p[4, 5, 6, 7]^2 + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
      p[1, 2, 5, 6]^4*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*
      p[1, 4, 5, 6]^2*p[1, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
     2*p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
      p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
      p[3, 4, 5, 6]*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
      p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
      p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*
      p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
      p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] - 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
      p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]^2*
      p[3, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
      p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]^2*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[3, 4, 5, 6]*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
      p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*
      p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[3, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
      p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*
      p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
      p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
      p[1, 6, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
      p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
      p[3, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
      p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
      p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
      p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^3*
      p[1, 5, 6, 7]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
      p[1, 2, 6, 7]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^3*p[1, 5, 6, 7]*
      p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*
      p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
      p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^4*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^3*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
      p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*
      p[1, 2, 5, 6]^4*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     4*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     8*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
      p[1, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
      p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[1, 6, 7, 8]*p[4, 5, 6, 7]*
      p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*
      p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*p[1, 6, 7, 8]*
      p[4, 5, 6, 7]*p[5, 6, 7, 8] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
      p[1, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
      p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 2, 6, 7]^2*
      p[1, 3, 4, 5]^2*p[1, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
      p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]^2*
      p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
      p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]^2*
      p[5, 6, 7, 8]^2 + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^4*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 
     2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
      p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^3*p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
      p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
      p[1, 4, 5, 6]^3*p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
      p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*
      p[1, 3, 4, 5]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8]^2 + 
     4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 5, 6]*p[1, 2, 6, 7]^4*
      p[1, 3, 4, 5]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^2*
      p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^4*p[5, 6, 7, 8]^2 + 
     2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
      p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^4*p[5, 6, 7, 8]^2 + 
     p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^4*p[1, 4, 5, 6]^4*
      p[5, 6, 7, 8]^2)), 
  (1 + ((p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
      p[5, 6, 7, 8]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] - 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] - (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]^3*p[1, 2, 4, 5]^3*
      p[1, 2, 6, 7]*p[1, 2, 7, 8]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]^3*
      p[3, 4, 5, 6]^2*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2))/(1 + (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
       p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
       p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
       p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
       p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
       p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
       p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
       p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
       p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
      p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
       p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
       p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
       p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
       p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
       p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
       p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
       p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
       p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
       p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
       p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*
       p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
       p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
       p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
       p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
       p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
       p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
       p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
       p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
       p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
       p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
       p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
       p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
       p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
       p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
       p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
       p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
       p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
       p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
       p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
       p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
       p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
       p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
       p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
       p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
       p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
       p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
       p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
       p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
       p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*
       p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^2*
       p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
       p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
      p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
       p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
         p[1, 4, 5, 6])*(p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*
         p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[5, 6, 7, 8])*
       Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8])/
          (p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
         (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
           (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])/
     (2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      p[1, 4, 5, 6]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
      p[1, 5, 6, 7]*p[3, 4, 5, 6])), 
  (1 + ((p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 6, 7])*
      (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
      p[5, 6, 7, 8]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] - 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] - (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 3, 6]^4*p[1, 2, 4, 5]^3*
      p[1, 2, 6, 7]*p[1, 2, 7, 8]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]^3*
      p[3, 4, 5, 6]*p[4, 5, 6, 7]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2))/(1 + ((p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 6, 7])*
      (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
      p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
      (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
      p[1, 5, 6, 7]*p[4, 5, 6, 7])), 
  (1 + (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 4, 5, 6]*
      p[4, 5, 6, 7])/(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
       p[1, 5, 6, 7]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
       p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
       p[1, 4, 5, 6]*p[4, 5, 6, 7]) + 
    (p[1, 2, 3, 7]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 6, 7])*
      (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
      p[5, 6, 7, 8]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] - 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] - (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]^3*p[1, 2, 4, 5]^2*
      p[1, 2, 6, 7]*p[1, 2, 7, 8]^2*p[1, 5, 6, 7]^3*p[3, 4, 5, 6]*
      (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 5, 6, 7]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
        p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[4, 5, 6, 7])*
      (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2))/(1 + (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
      p[1, 4, 5, 6]*p[4, 5, 6, 7])/(p[1, 2, 3, 6]*p[1, 2, 3, 7]*
       p[1, 2, 4, 5]^2*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 5, 6, 7]*
       p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*
       p[1, 2, 6, 7]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
      p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 3, 4, 5]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
       p[1, 3, 4, 5]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
       p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
       p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
       p[1, 4, 5, 6]*p[4, 5, 6, 7]) + 
    (p[1, 2, 3, 7]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 6, 7])*
      (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
      (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
      p[1, 5, 6, 7]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 5, 6, 7]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
        p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[4, 5, 6, 7]))), 
  (1 + (p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 7, 8])/
     (p[1, 2, 3, 8]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 6, 7])) + 
    (p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[4, 5, 6, 7])/
     (p[1, 2, 3, 8]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 6, 7])*
      (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 5, 6, 7]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
        p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[4, 5, 6, 7])) + 
    (p[1, 2, 3, 7]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
      p[5, 6, 7, 8]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] - 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] - (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 3, 8]*
      p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^3*
      p[3, 4, 5, 6]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 5, 6, 7]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
        p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[4, 5, 6, 7])*
      (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2))/(1 + (p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 7, 8])/
     (p[1, 2, 3, 8]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 6, 7])) + 
    (p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
      p[1, 2, 4, 5]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[4, 5, 6, 7])/
     (p[1, 2, 3, 8]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 6, 7])*
      (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 5, 6, 7]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
        p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[4, 5, 6, 7])) + 
    (p[1, 2, 3, 7]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
        p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 8]*p[1, 2, 6, 7]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]*p[1, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6])*p[1, 5, 6, 7]*
      (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 5, 6, 7]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
        p[3, 4, 5, 6] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[4, 5, 6, 7]))), 
  (1 + ((p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 5, 6]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 4, 5, 6])*
      (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
      p[5, 6, 7, 8]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] - 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] - (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 3, 6]^3*p[1, 2, 4, 5]^4*
      p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^3*p[1, 6, 7, 8]*
      p[3, 4, 5, 6]^2*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2))/(1 + ((p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 5, 6]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 4, 5, 6])*
      (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]^2*
      p[1, 2, 6, 7]*p[1, 4, 5, 6]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6])*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6])), 
  (1 + (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
      p[1, 6, 7, 8])/(p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 7, 8]*
       p[1, 3, 4, 5]*p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*
       p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
       p[1, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
       p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
       p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
       p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
       p[1, 4, 5, 6]*p[1, 6, 7, 8]) + 
    (p[1, 3, 4, 5]*(p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 5, 6]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 4, 5, 6])*
      (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
      p[5, 6, 7, 8]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] - 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] - (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^3*
      p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^3*
      (p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[1, 6, 7, 8])*p[3, 4, 5, 6]^2*
      (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2))/(1 + (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
      p[1, 3, 4, 5]*p[1, 6, 7, 8])/(p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
       p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
       p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
       p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7] + 
      p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 3, 4, 5]*
       p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
       p[1, 3, 4, 5]*p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
       p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
      p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
       p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
       p[1, 4, 5, 6]*p[1, 6, 7, 8]) + 
    (p[1, 3, 4, 5]*(p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 5, 6]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 4, 5, 6])*
      (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[1, 4, 5, 6]*
      (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
      p[1, 5, 6, 7]*(p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[1, 6, 7, 8])*p[3, 4, 5, 6])), 
  (1 + (p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[3, 4, 5, 6])/
     ((p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 5, 6]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 4, 5, 6])*p[2, 3, 4, 5]) + 
    (p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]^2*
      p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 6])/
     ((p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 5, 6]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 4, 5, 6])*
      (p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[1, 6, 7, 8])*p[2, 3, 4, 5]) + 
    (p[1, 3, 4, 5]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
      p[5, 6, 7, 8]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] - 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] - (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
      p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^3*
      (p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[1, 6, 7, 8])*p[2, 3, 4, 5]*p[3, 4, 5, 6]*
      (p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*p[1, 2, 5, 6]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
         p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
         p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
         p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
         p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
         p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*
         p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*
         p[4, 5, 6, 7] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*
         p[1, 2, 5, 6]^3*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
         p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
         p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
         p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
         p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
         p[1, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
         p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
         p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
         p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
         p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
         p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
         p[1, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
         p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
         p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
         p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] - 
        p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
         p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
         (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
           p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
           p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
           p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
           p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
           p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
           p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
           p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
           p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
           p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
           p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
           p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
           p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
           p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
           p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
           p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
           p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
          p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
           p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
           p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
           p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
             p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
           (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
             (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])^
       2))/(1 + (p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 4, 5]*p[3, 4, 5, 6])/
     ((p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 5, 6]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 4, 5, 6])*p[2, 3, 4, 5]) + 
    (p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 4, 5]^2*
      p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[3, 4, 5, 6])/
     ((p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 5, 6]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 4, 5, 6])*
      (p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[1, 6, 7, 8])*p[2, 3, 4, 5]) + 
    (p[1, 3, 4, 5]*(p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*p[1, 2, 4, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*
        p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]^2*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]^3*p[1, 2, 5, 6]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
        p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[1, 6, 7, 8]*
        p[3, 4, 5, 6] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^3*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 6]^2*
        p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 3, 4, 5]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]^2*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*
        p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 7, 8]*p[1, 4, 5, 6]^2*
        p[1, 5, 6, 7]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 2, 7, 8]*
        p[1, 4, 5, 6]^2*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^3*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^4*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^5*p[1, 3, 4, 5]^2*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*
        p[1, 3, 4, 5]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*
        p[4, 5, 6, 7] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[1, 2, 3, 6]^2*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]^2*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]^3*p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^4*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]^2*
        p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]^2*p[1, 4, 5, 6]*
        p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 3, 7]^2*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*
        p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]*p[1, 2, 3, 7]^2*p[1, 2, 5, 6]^3*
        p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 3, 6]*p[1, 2, 3, 7]*
        p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 4*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*
        p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*
        p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]^3*p[1, 3, 4, 5]*p[1, 4, 5, 6]^2*
        p[5, 6, 7, 8] + p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^2*p[1, 2, 3, 7]^2*
        p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       2*p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^3*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^3*p[5, 6, 7, 8] + 
       p[1, 2, 3, 4]^2*p[1, 2, 3, 5]^4*p[1, 2, 6, 7]^3*p[1, 4, 5, 6]^3*
        p[5, 6, 7, 8] + (p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*p[1, 4, 5, 6])*
        (p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*p[1, 2, 6, 7]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]^2*p[1, 2, 4, 5]^2*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*
          p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 5, 6, 7]^2*p[3, 4, 5, 6] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]^2*p[1, 2, 5, 6]*
          p[1, 5, 6, 7]*p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 5, 6, 7]*
          p[1, 6, 7, 8]*p[3, 4, 5, 6] + p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
          p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]^2*
          p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*
          p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]^2*
          p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 7]*p[1, 2, 5, 6]^3*p[1, 3, 4, 5]*p[1, 6, 7, 8]*
          p[4, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]^2*
          p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
          p[1, 4, 5, 6]*p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 4]*
          p[1, 2, 3, 5]^2*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*
          p[1, 6, 7, 8]*p[4, 5, 6, 7] + p[1, 2, 3, 6]*p[1, 2, 3, 7]*
          p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*
          p[1, 4, 5, 6]*p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
          p[1, 2, 5, 6]^2*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 4, 5, 6]*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]^2*p[1, 3, 4, 5]*p[1, 4, 5, 6]*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
          p[1, 2, 6, 7]*p[1, 4, 5, 6]^2*p[5, 6, 7, 8] + 
         p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]^2*p[1, 4, 5, 6]^2*
          p[5, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
          p[1, 2, 4, 5]*p[1, 2, 6, 7]*p[1, 4, 5, 6]*p[1, 5, 6, 7]*
          p[5, 6, 7, 8])*Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*
            p[5, 6, 7, 8])/(p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
          (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
            (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2]))/
     (2*p[1, 4, 5, 6]*(p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*
        p[1, 2, 5, 6]*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*
        p[1, 2, 5, 6]^2*p[1, 3, 4, 5] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*
        p[1, 4, 5, 6] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6])*p[1, 5, 6, 7]*(p[1, 2, 3, 6]^2*p[1, 2, 4, 5]*
        p[1, 2, 7, 8]*p[1, 3, 4, 5]*p[1, 5, 6, 7] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 6]*p[1, 2, 5, 6]*p[1, 2, 7, 8]*p[1, 3, 4, 5]*
        p[1, 5, 6, 7] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 6]*
        p[1, 2, 7, 8]*p[1, 4, 5, 6]*p[1, 5, 6, 7] + 
       p[1, 2, 3, 6]*p[1, 2, 3, 7]*p[1, 2, 4, 5]*p[1, 2, 5, 6]*p[1, 3, 4, 5]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 7]*p[1, 2, 5, 6]^2*
        p[1, 3, 4, 5]*p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]*
        p[1, 2, 5, 6]*p[1, 2, 6, 7]*p[1, 3, 4, 5]*p[1, 6, 7, 8] + 
       p[1, 2, 3, 4]*p[1, 2, 3, 5]*p[1, 2, 3, 7]*p[1, 2, 5, 6]*p[1, 4, 5, 6]*
        p[1, 6, 7, 8] + p[1, 2, 3, 4]*p[1, 2, 3, 5]^2*p[1, 2, 6, 7]*
        p[1, 4, 5, 6]*p[1, 6, 7, 8])*p[2, 3, 4, 5])), 
  (p[1, 2, 5, 6]*p[3, 4, 7, 8]*
    Sqrt[(-4*p[1, 2, 3, 4]*p[1, 2, 7, 8]*p[3, 4, 5, 6]*p[5, 6, 7, 8])/
       (p[1, 2, 5, 6]^2*p[3, 4, 7, 8]^2) + 
      (1 - (p[1, 2, 7, 8]*p[3, 4, 5, 6])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]) - 
        (p[1, 2, 3, 4]*p[5, 6, 7, 8])/(p[1, 2, 5, 6]*p[3, 4, 7, 8]))^2])/
   (p[1, 2, 7, 8]*p[3, 4, 5, 6])}, 
 {-1/4*(p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*
     p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
     p[4, 5, 6, 7]*(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
       4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 + 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 + 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8]))^2*
     (1 - (p[1, 6, 7, 8]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
           p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])^2*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
             p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
            p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
            p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
            p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
           p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
            p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
            p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*
            p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*
            p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]^3*p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
            p[4, 5, 6, 7] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
            p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*
            p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*
            p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
            p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^5*
            p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*
            p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
            p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*
            p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
            p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
            p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
            p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 7]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
              p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
             p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
            Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
               (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + (1 - (p[1, 6, 7, 8]*
                  p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
                (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^
               2]*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 
                6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
             p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
              p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
              p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
              p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
              p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
              p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
              p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
              p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
              p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
              p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
              p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
              p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
              p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
              p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
              p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
              p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
              p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
              p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
              p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
              p[5, 6, 7, 8]))^2)/(p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*
         (p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
            p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
            p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
            p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]^2 + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 + 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 + 
           p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
            p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
            p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*
            p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*
            p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]^3*p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
            p[4, 5, 6, 7] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
            p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*
            p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*
            p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
            p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^5*
            p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*
            p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
            p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*
            p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
            p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
            p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
            p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 7]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] + (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
              p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
             p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
            Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
               (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + (1 - (p[1, 6, 7, 8]*
                  p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
                (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^
               2]*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 
                6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
             p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
              p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
              p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
              p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
              p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
              p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
              p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
              p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
              p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
              p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
              p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
              p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
              p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
              p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
              p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
              p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
              p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
              p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
              p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
              p[5, 6, 7, 8]))^2))^2)/(p[2, 3, 6, 7]*
     (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 7, 8]*p[2, 5, 6, 7])^2*
     (-(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6]) - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]^2*p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] - 
      p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*
       p[2, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 7, 8]*p[2, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*
       p[2, 3, 5, 6]*p[2, 4, 5, 6]*p[2, 6, 7, 8] - 
      p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
       p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8])*
     (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]*
       p[4, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7] + p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
      p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
       p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
      p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
       p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]*p[5, 6, 7, 8])*(p[1, 6, 7, 8]^2*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]^2 + 
      p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]^2 + 
      2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^3*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]^2 + p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^4*p[2, 4, 5, 6]^2*
       p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^3 + 
      2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^3 + 
      2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^3 + 4*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^3 + 2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^4*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]^3 + p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^4 + 
      2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 5, 6, 7]^4 + 
      p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^4*
       p[2, 5, 6, 7]^4 + 2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 5, 6, 7]^2*
       p[2, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] - 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]^2*
       p[2, 5, 6, 7]^2*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
       p[2, 5, 6, 7]^2*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + 
      p[1, 2, 7, 8]^2*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^4*
       p[2, 3, 6, 7]^2*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^3*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
      p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^4*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
      p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]^4*p[2, 3, 6, 7]*p[2, 6, 7, 8]^3*p[4, 5, 6, 7]^2 + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]^3*
       p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*
       p[2, 6, 7, 8]^3*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^3*
       p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]^3*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 6, 7, 8]^3*p[4, 5, 6, 7]^2 + p[1, 2, 3, 8]^2*p[2, 3, 4, 7]^4*
       p[2, 3, 5, 6]^4*p[2, 6, 7, 8]^4*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 7]^3*p[2, 3, 5, 6]^3*
       p[2, 3, 6, 7]*p[2, 6, 7, 8]^4*p[4, 5, 6, 7]^2 + 
      p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^2*p[2, 6, 7, 8]^4*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
       p[2, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*
       p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^5*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
       p[2, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*
       p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*
       p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*
       p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] + 
      4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] + 
      8*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]^2*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3*
       p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 5, 6, 7]^3*p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*
       p[2, 5, 6, 7]^3*p[5, 6, 7, 8] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] + 4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] + 4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] + 4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]^3*p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
       p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3*
       p[2, 6, 7, 8]*p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]^2*
       p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7]*
       p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^5*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7]*
       p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
       p[2, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*
       p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7]*
       p[5, 6, 7, 8] + 4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 7]^3*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      8*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]^2*p[2, 3, 4, 7]^4*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]*
       p[2, 4, 5, 6]*p[2, 6, 7, 8]^3*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 7]^3*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^3*p[4, 5, 6, 7]*
       p[5, 6, 7, 8] + 2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 6, 7, 8]^3*
       p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]^3*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^3*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]^3*
       p[4, 5, 6, 7]*p[5, 6, 7, 8] + p[1, 2, 7, 8]^2*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
       p[5, 6, 7, 8]^2 + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*
       p[5, 6, 7, 8]^2 + p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
       p[2, 3, 6, 7]^6*p[2, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^5*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
       p[5, 6, 7, 8]^2 + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
       p[2, 3, 6, 7]^5*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8]^2 + 
      4*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
       p[5, 6, 7, 8]^2 + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
       p[5, 6, 7, 8]^2 + p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 5, 6, 7]^2*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8]^2 + 
      p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8]^2 + 4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*
       p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
       p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
       p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*
       p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[5, 6, 7, 8]^2 + 4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*
       p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*
       p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 
      p[1, 2, 3, 8]^2*p[2, 3, 4, 7]^4*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
       p[2, 4, 5, 6]^2*p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 7]^3*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2 + 
      p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]^2*p[2, 3, 6, 7]^4*
       p[2, 4, 5, 6]^2*p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^3*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
       p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2 + 
      p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*
       p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2)), 
  -1/4*(p[1, 6, 7, 8]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
     (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8]))^2*
     (1 - (p[1, 6, 7, 8]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
           p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])^2*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
             p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
            p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
            p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
            p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
           p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
            p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
            p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*
            p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*
            p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]^3*p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
            p[4, 5, 6, 7] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
            p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*
            p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*
            p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
            p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^5*
            p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*
            p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
            p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*
            p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
            p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
            p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
            p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 7]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
              p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
             p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
            Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
               (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + (1 - (p[1, 6, 7, 8]*
                  p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
                (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^
               2]*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 
                6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
             p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
              p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
              p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
              p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
              p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
              p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
              p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
              p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
              p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
              p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
              p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
              p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
              p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
              p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
              p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
              p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
              p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
              p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
              p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
              p[5, 6, 7, 8]))^2)/(p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*
         (p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
            p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
            p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
            p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]^2 + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 + 
           2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 + 
           p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
            p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
            p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*
            p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*
            p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
            p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]^3*p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
            p[4, 5, 6, 7] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
            p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*
            p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*
            p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*
            p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
            p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^5*
            p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*
            p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
           2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
            p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*
            p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
            p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
            p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
            p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
            p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
            p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
            p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
            p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
            p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
            p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
            p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
            p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
            p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
            p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
            p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
           p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 7]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
            p[5, 6, 7, 8] + (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
              p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
             p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
            Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
               (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + (1 - (p[1, 6, 7, 8]*
                  p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
                (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^
               2]*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 
                6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
             p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
              p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
              p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
              p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
              p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
              p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
              p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
              p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
              p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
              p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
              p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
             p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
              p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
              p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
              p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
              p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
              p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
             p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
              p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
              p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
              p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
              p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
              p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
              p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
              p[5, 6, 7, 8]))^2))^2)/(p[2, 3, 6, 7]*
     (-(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6]) - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]^2*p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] - 
      p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*
       p[2, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 7, 8]*p[2, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*
       p[2, 3, 5, 6]*p[2, 4, 5, 6]*p[2, 6, 7, 8] - 
      p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
       p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8])*
     (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]*
       p[4, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7] + p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
      p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
       p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
      p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
       p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]*p[5, 6, 7, 8])*(p[1, 6, 7, 8]^2*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]^2 + 
      p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]^2 + 
      2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^3*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]^2 + p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^4*p[2, 4, 5, 6]^2*
       p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^3 + 
      2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^3 + 
      2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^3 + 4*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^3 + 2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^4*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]^3 + p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^4 + 
      2*p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 5, 6, 7]^4 + 
      p[1, 6, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^4*
       p[2, 5, 6, 7]^4 + 2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 5, 6, 7]^2*
       p[2, 6, 7, 8]*p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] - 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]^2*
       p[2, 5, 6, 7]^2*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + 
      2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
       p[2, 5, 6, 7]^2*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + 
      p[1, 2, 7, 8]^2*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^4*
       p[2, 3, 6, 7]^2*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^3*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
      p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^4*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
      p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]^4*p[2, 3, 6, 7]*p[2, 6, 7, 8]^3*p[4, 5, 6, 7]^2 + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]^3*
       p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*
       p[2, 6, 7, 8]^3*p[4, 5, 6, 7]^2 + 2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^3*
       p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]^3*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 6, 7, 8]^3*p[4, 5, 6, 7]^2 + p[1, 2, 3, 8]^2*p[2, 3, 4, 7]^4*
       p[2, 3, 5, 6]^4*p[2, 6, 7, 8]^4*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 7]^3*p[2, 3, 5, 6]^3*
       p[2, 3, 6, 7]*p[2, 6, 7, 8]^4*p[4, 5, 6, 7]^2 + 
      p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^2*p[2, 6, 7, 8]^4*p[4, 5, 6, 7]^2 + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
       p[2, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*
       p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^5*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
       p[2, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*
       p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*
       p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*
       p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] + 
      4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] + 
      8*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]^2*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] + 
      2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3*
       p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 5, 6, 7]^3*p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*
       p[2, 5, 6, 7]^3*p[5, 6, 7, 8] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*
       p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] + 4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] + 4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] + 2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] + 4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]^3*p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
       p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3*
       p[2, 6, 7, 8]*p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]^2*
       p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7]*
       p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^5*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7]*p[5, 6, 7, 8] + 4*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7]*
       p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
       p[2, 6, 7, 8]*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 7, 8]^2*
       p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7]*
       p[5, 6, 7, 8] + 4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 7]^3*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      8*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]^2*p[2, 3, 4, 7]^4*p[2, 3, 5, 6]^3*p[2, 3, 6, 7]*
       p[2, 4, 5, 6]*p[2, 6, 7, 8]^3*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      4*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 7]^3*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^3*p[4, 5, 6, 7]*
       p[5, 6, 7, 8] + 2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 6, 7, 8]^3*
       p[4, 5, 6, 7]*p[5, 6, 7, 8] + 2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]^3*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^3*p[4, 5, 6, 7]*p[5, 6, 7, 8] + 
      2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]^3*
       p[4, 5, 6, 7]*p[5, 6, 7, 8] + p[1, 2, 7, 8]^2*p[2, 3, 4, 7]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
       p[5, 6, 7, 8]^2 + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*
       p[5, 6, 7, 8]^2 + p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
       p[2, 3, 6, 7]^6*p[2, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^5*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]^2*p[5, 6, 7, 8]^2 + p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
       p[5, 6, 7, 8]^2 + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
       p[2, 3, 6, 7]^5*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8]^2 + 
      4*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
       p[5, 6, 7, 8]^2 + 2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
       p[5, 6, 7, 8]^2 + p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 5, 6, 7]^2*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8]^2 + 
      p[1, 2, 7, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8]^2 + 4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*
       p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
       p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
       p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*
       p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[5, 6, 7, 8]^2 + 4*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*
       p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*
       p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*
       p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8]^2 + 
      p[1, 2, 3, 8]^2*p[2, 3, 4, 7]^4*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
       p[2, 4, 5, 6]^2*p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 7]^3*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2 + 
      p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]^2*p[2, 3, 6, 7]^4*
       p[2, 4, 5, 6]^2*p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2 + 
      2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]^3*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
       p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2 + 2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2 + 
      p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*
       p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]^2*p[5, 6, 7, 8]^2)), 
  (1 - (p[1, 6, 7, 8]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*
        p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7])*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
          p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
          p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]*p[2, 3, 4, 6]^3*
      p[2, 3, 4, 7]^3*p[2, 3, 5, 6]^3*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
      p[2, 6, 7, 8]^3*p[4, 5, 6, 7]^2*
      (p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]^2 + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 + 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] + (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2))/
   (1 - (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
      2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
       p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
       p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
      2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
       p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
       p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
      2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
      4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
      2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
      p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
       p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
      2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
      p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
       p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
      p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
      p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
      2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
       p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
      p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
       p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
      2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
       p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
      p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
      p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*
       p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
       p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
      p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
      2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
      p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^5*
       p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
      2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
      p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*
       p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
      2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
       p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*
       p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
       p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
       p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*
       p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
      p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
       p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
      2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
       p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
      p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
       p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
      2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
       p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
       p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
       p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
      p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
       p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
       p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
       p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
       p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
       Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
          (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
         (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
           (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
       (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7] - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 6, 7]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8]))/
     (2*p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
      p[2, 5, 6, 7]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
      p[2, 6, 7, 8]*p[4, 5, 6, 7])), 
  (1 - (p[1, 6, 7, 8]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 7, 8])*
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
      (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
          p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*
      p[2, 3, 4, 7]^4*p[2, 3, 5, 6]^3*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
      p[2, 6, 7, 8]^3*p[4, 5, 6, 7]*p[5, 6, 7, 8]*
      (p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]^2 + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 + 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] + (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2))/
   (1 - ((p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 7, 8])*
      (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
      p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
      p[2, 6, 7, 8]*p[5, 6, 7, 8])), 
  (1 + (p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 5, 6, 7]*
      p[5, 6, 7, 8])/(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
       p[2, 6, 7, 8]*p[4, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7] + p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
       p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
      p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
       p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
       p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
      p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
       p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]*p[5, 6, 7, 8]) - (p[1, 6, 7, 8]*p[2, 3, 4, 8]*
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 7, 8])*
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
      (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
          p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[1, 2, 3, 8]^2*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
      p[2, 3, 4, 7]^3*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*p[2, 6, 7, 8]^3*
      p[4, 5, 6, 7]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] + p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8])*
      (p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]^2 + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 + 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] + (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2))/
   (1 + (p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
      p[2, 5, 6, 7]*p[5, 6, 7, 8])/(p[2, 3, 4, 7]*p[2, 3, 4, 8]*
       p[2, 3, 5, 6]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
       p[4, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
       p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
      p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
       p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
       p[2, 4, 5, 6]*p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
      p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
       p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
       p[2, 5, 6, 7]*p[5, 6, 7, 8]) - 
    (p[2, 3, 4, 8]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 7, 8])*
      (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
      p[2, 3, 4, 7]*p[2, 3, 7, 8]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*
        p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7])*p[2, 6, 7, 8]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
        p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8]))), 
  (1 + (p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7])/
     (p[1, 2, 3, 4]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 7, 8])) + 
    (p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*
      p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8])/
     (p[1, 2, 3, 4]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 7, 8])*
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] + p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8])) - 
    (p[1, 6, 7, 8]*p[2, 3, 4, 8]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*
        p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7])*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
          p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
          p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[1, 2, 3, 4]*p[1, 2, 3, 8]*p[2, 3, 4, 5]*
      p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
      p[2, 6, 7, 8]^3*p[4, 5, 6, 7]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
        p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8])*
      (p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]^2 + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 + 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] + (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2))/
   (1 + (p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7])/
     (p[1, 2, 3, 4]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 7, 8])) + 
    (p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*
      p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8])/
     (p[1, 2, 3, 4]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 7, 8])*
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] + p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8])) - 
    (p[2, 3, 4, 8]*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[1, 2, 3, 4]*p[2, 3, 7, 8]*
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
      p[2, 6, 7, 8]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] + p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[5, 6, 7, 8] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*
        p[5, 6, 7, 8] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8]))), 
  (1 - (p[1, 6, 7, 8]*(p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 5, 6, 7])*
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
      (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
          p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[1, 2, 3, 8]*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
      p[2, 3, 4, 6]^4*p[2, 3, 4, 7]^3*p[2, 3, 5, 6]^4*p[2, 3, 7, 8]*
      p[2, 5, 6, 7]*p[2, 6, 7, 8]^3*p[4, 5, 6, 7]^2*
      (p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]^2 + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 + 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] + (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2))/
   (1 - ((p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 5, 6, 7])*
      (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
      p[2, 3, 4, 7]*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
      p[2, 6, 7, 8]*p[4, 5, 6, 7])), 
  (1 - (p[1, 2, 7, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
      p[2, 4, 5, 6])/(-(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]) - 
      p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
       p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] - 
      p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*
       p[2, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 7, 8]*p[2, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*
       p[2, 3, 5, 6]*p[2, 4, 5, 6]*p[2, 6, 7, 8] - 
      p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
       p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]) + 
    (p[1, 6, 7, 8]*p[2, 4, 5, 6]*(p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 5, 6, 7])*
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
      (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
          p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
      p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]^3*
      (-(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]) - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
        p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8])*p[4, 5, 6, 7]^2*
      (p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]^2 + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 + 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] + (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2))/
   (1 - (p[1, 2, 7, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
      p[2, 3, 7, 8]*p[2, 4, 5, 6])/
     (-(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6]) - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
       p[2, 3, 6, 7]^2*p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
       p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] - 
      p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*
       p[2, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
       p[2, 3, 7, 8]*p[2, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*
       p[2, 3, 5, 6]*p[2, 4, 5, 6]*p[2, 6, 7, 8] - 
      p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
       p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
       p[2, 3, 4, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]) + 
    (p[2, 4, 5, 6]*(p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 5, 6, 7])*
      (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7]) - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
      p[2, 5, 6, 7]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
      p[2, 6, 7, 8]*(-(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]) - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*
        p[2, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 7, 8]*p[2, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 5, 6]*p[2, 4, 5, 6]*p[2, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8])*p[4, 5, 6, 7])), 
  (1 + (p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[4, 5, 6, 7])/
     ((p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 5, 6, 7])*p[3, 4, 5, 6]) - 
    (p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
      p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[4, 5, 6, 7])/
     ((p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 5, 6, 7])*
      (-(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]) - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
        p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8])*p[3, 4, 5, 6]) + 
    (p[1, 6, 7, 8]*p[2, 4, 5, 6]*(p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*
        p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7])*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
          p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
          p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] + p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
      p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 5, 6, 7]*p[2, 6, 7, 8]^3*
      (-(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]) - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
        p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8])*p[3, 4, 5, 6]*p[4, 5, 6, 7]*
      (p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]^2*p[2, 5, 6, 7] + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7] + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 + 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]^2 + p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 + 
        2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 + 
        p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
         p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
         p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
         p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
         p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
         p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
         p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
         p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
         p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
         p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
         p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
         p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
         p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
        p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
         p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
         p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
         p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
         p[2, 6, 7, 8]*p[5, 6, 7, 8] + (p[2, 3, 4, 7]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] + 
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
           p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]*p[2, 5, 6, 7])*
         Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
            (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
           (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
             (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
         (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
            p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
          p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
           p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
           p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
           p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
           p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
           p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
           p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
           p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
          p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
           p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
           p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
           p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
           p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
          p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
           p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
           p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
           p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
           p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
           p[5, 6, 7, 8]))^2))/
   (1 + (p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*p[4, 5, 6, 7])/
     ((p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 5, 6, 7])*p[3, 4, 5, 6]) - 
    (p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
      p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[4, 5, 6, 7])/
     ((p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 6, 7]*p[2, 4, 5, 6] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 5, 6, 7])*
      (-(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
         p[2, 3, 6, 7]*p[2, 4, 5, 6]) - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
        p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8])*p[3, 4, 5, 6]) + 
    (p[2, 4, 5, 6]*(-(p[1, 6, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
         p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
         p[2, 5, 6, 7]) - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*
        p[2, 5, 6, 7] - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]^2*p[2, 5, 6, 7] - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 2*p[1, 6, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       4*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]^2 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^3 - 
       2*p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^3 - 
       p[1, 6, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 7, 8]^3*
        p[2, 5, 6, 7]^3 - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]^3*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 5, 6]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^3*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^3*
        p[2, 3, 6, 7]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*
        p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 3, 7, 8]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^5*p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]^2*p[2, 4, 5, 6]^2*
        p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 3, 4, 8]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 8]^2*p[2, 3, 6, 7]^4*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[5, 6, 7, 8] - 4*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 2*p[1, 2, 7, 8]*
        p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 8]^2*
        p[2, 3, 6, 7]^3*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       2*p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*p[2, 3, 4, 8]*
        p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^4*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 7]^3*p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*
        p[2, 3, 6, 7]^2*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*
        p[2, 3, 5, 6]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^4*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*
        p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 6, 7]^3*p[2, 3, 7, 8]*p[2, 4, 5, 6]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]^2*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*p[2, 4, 5, 6]*p[2, 5, 6, 7]*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
        p[2, 3, 4, 6]^2*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - 2*p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
        p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[5, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^2*p[2, 3, 4, 7]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]^2*p[2, 6, 7, 8]*
        p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]^2*p[2, 3, 4, 6]^3*
        p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 5, 6, 7]^2*
        p[2, 6, 7, 8]*p[5, 6, 7, 8] + 
       (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + p[2, 3, 4, 5]*
          p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
        Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
           (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
          (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
            (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2]*
        (-(p[1, 6, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
           p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7]) - 
         p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
          p[2, 3, 7, 8]*p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*
          p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*p[2, 3, 7, 8]^2*
          p[2, 4, 5, 6]*p[2, 5, 6, 7] - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
          p[2, 3, 7, 8]^2*p[2, 5, 6, 7]^2 - p[1, 6, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*p[2, 3, 7, 8]*
          p[2, 5, 6, 7]*p[2, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 7]*
          p[2, 3, 4, 8]*p[2, 3, 5, 6]^2*p[2, 3, 6, 7]*p[2, 6, 7, 8]*
          p[4, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]^2*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 6]*p[2, 3, 4, 7]*p[2, 3, 5, 6]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*p[4, 5, 6, 7] - 
         p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*p[2, 3, 5, 6]^2*p[2, 6, 7, 8]^2*
          p[4, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*
          p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 6, 7, 8]^2*p[4, 5, 6, 7] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*
          p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^3*
          p[2, 4, 5, 6]*p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 6]*p[2, 3, 6, 7]^2*p[2, 3, 7, 8]*p[2, 4, 5, 6]*
          p[5, 6, 7, 8] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*p[2, 5, 6, 7]*p[5, 6, 7, 8] - 
         p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 6, 7]*
          p[2, 3, 7, 8]*p[2, 5, 6, 7]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*
          p[2, 3, 4, 7]^2*p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
          p[2, 6, 7, 8]*p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]^2*p[2, 4, 5, 6]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
          p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8]*
          p[5, 6, 7, 8])))/(2*p[2, 5, 6, 7]*
      (p[2, 3, 4, 7]*p[2, 3, 4, 8]*p[2, 3, 5, 6]*p[2, 3, 6, 7]*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 6, 7]*
        p[2, 3, 7, 8]*p[2, 4, 5, 6] + p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 8]*p[2, 3, 6, 7]*p[2, 5, 6, 7] + 
       p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*p[2, 3, 7, 8]*p[2, 5, 6, 7])*
      p[2, 6, 7, 8]*(-(p[1, 2, 7, 8]*p[2, 3, 4, 7]*p[2, 3, 4, 8]*
         p[2, 3, 5, 6]*p[2, 3, 6, 7]*p[2, 4, 5, 6]) - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 8]*p[2, 3, 6, 7]^2*
        p[2, 4, 5, 6] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 6, 7]*p[2, 3, 7, 8]*p[2, 4, 5, 6] - 
       p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*p[2, 3, 4, 8]*p[2, 3, 6, 7]*
        p[2, 5, 6, 7] - p[1, 2, 7, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]^2*
        p[2, 3, 7, 8]*p[2, 5, 6, 7] - p[1, 2, 3, 8]*p[2, 3, 4, 7]^2*
        p[2, 3, 5, 6]*p[2, 4, 5, 6]*p[2, 6, 7, 8] - 
       p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 7]*p[2, 3, 6, 7]*p[2, 4, 5, 6]*
        p[2, 6, 7, 8] - p[1, 2, 3, 8]*p[2, 3, 4, 5]*p[2, 3, 4, 6]*
        p[2, 3, 4, 7]*p[2, 5, 6, 7]*p[2, 6, 7, 8])*p[3, 4, 5, 6])), 
  (p[1, 4, 5, 8]*p[2, 3, 6, 7]*
    Sqrt[(-4*p[1, 2, 3, 8]*p[1, 6, 7, 8]*p[2, 3, 4, 5]*p[4, 5, 6, 7])/
       (p[1, 4, 5, 8]^2*p[2, 3, 6, 7]^2) + 
      (1 - (p[1, 6, 7, 8]*p[2, 3, 4, 5])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]) - 
        (p[1, 2, 3, 8]*p[4, 5, 6, 7])/(p[1, 4, 5, 8]*p[2, 3, 6, 7]))^2])/
   (p[1, 2, 3, 8]*p[4, 5, 6, 7])}}

==> anc/Gr49AlgebraicAlphabet.m <==
(********************************************************************************************************************)
(* Ancillary file to                                                                                                *)
(*  "Singularities of eight- and nine-particle amplitudes from cluster algebras and tropical geometry" [2021.XXXX]  *)
(*						     									   		   										   	                                                *)
(* This file contains the algebraic alphabet for nine-particle scattering in N=4 pSYM, obtained from the cluster 	  *)
(* algebra of Gr(4,9) truncated by the partially tropicalised, totally positive Grassmannian pTr_+(4,9).			      *)
(*																													                                                        *)
(* The data is structured such that "Gr49AlgebraicAlphabet" contains the seeds of the letters for each of the 36    *)
(* dihedral orbits. You may obtain the letters themselves by applying "AlgebraicLetters" to each of the entries.    *)
(* To obtain the dihedral images, "dihedralAlg" may be used. To get all letters of a seed, you may use the provided *)
(* function "AlgebraicLettersOfDihedralSeed[nr_]" with the number labelling the seed ranging from 1 to 36.          *)
(*                                                                                                                  *)
(* Furthermore, the set "basisTransformations" contains the transformations that reduce the letters obtained by     *)
(* this function to a multiplicatively independent set.                                                             *)
(*                                                                                                                  *)
(* Note that some functionality of this file requires the ancillary file "Gr49RationalAlphabet.m" to be loaded.     *)
(*                                                                                                                  *)
(********************************************************************************************************************)

matchLetters = a[i_, j_, k_] :> dihedralLetter[Gr49RationalAlphabet[[i]][[j]] /. expand, k];

DatToK1[dat_] := Factor[1 + dat[[3]] + dat[[3]]*dat[[4]]];
DatToK2[dat_] := Factor[dat[[3]]*dat[[4]]];

DatToPhi1[K1_, K2_] := Factor[(K1 - 2 + Sqrt[K1^2 - 4 K2])/(K1 - 2 - Sqrt[K1^2 - 4 K2])];
DatToPhi2[K1_, K2_] := Factor[(K1 - 2 K2 + Sqrt[K1^2 - 4 K2])/(K1 - 2 K2 - Sqrt[K1^2 - 4 K2])];
DatToPhi1[dat_] := DatToPhi1[DatToK1[dat], DatToK2[dat]];
DatToPhi2[dat_] := DatToPhi2[DatToK1[dat], DatToK2[dat]];

dihedralAlg[n_] := a[i_, j_, k_] :> a[i, j, Mod[k + n, 9]];

AlgebraicLetters[dat_] := {DatToPhi1[dat], DatToPhi2[dat]};

AlgebraicLettersOfDihedralSeed[nr_] := Flatten[AlgebraicLetters[#]&/@Gr49AlgebraicAlphabet[[nr]]];


Gr49AlgebraicAlphabet={{{a[1, 4, 0], a[2, 37, 7], (a[1, 10, 6]*a[2, 4, 1]*a[2, 60, 5])/
    (a[1, 1, 8]*a[2, 37, 7]^2), (a[1, 1, 6]*a[1, 2, 1]*a[1, 4, 0]^2*
     a[1, 5, 5])/(a[1, 10, 6]*a[2, 4, 1]*a[2, 60, 5]), a[1, 1, 8]^(-1)}, 
  {a[2, 59, 2], a[1, 6, 6], (a[1, 10, 6]*a[2, 4, 1]*a[2, 40, 3])/
    (a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5]*a[1, 6, 6]^2), 
   (a[1, 1, 6]*a[2, 59, 2]^2)/(a[1, 10, 6]*a[2, 4, 1]*a[2, 40, 3]), 
   1/(a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, {a[1, 7, 0], a[2, 58, 1], 
   (a[1, 11, 8]*a[2, 4, 1]*a[2, 40, 3])/(a[1, 2, 1]*a[2, 58, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 7, 0]^2)/
    (a[1, 11, 8]*a[2, 4, 1]*a[2, 40, 3]), a[1, 2, 1]^(-1)}, 
  {a[2, 8, 1], a[1, 12, 5], (a[1, 11, 8]*a[2, 4, 1]*a[2, 60, 5])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 12, 5]^2), 
   (a[1, 5, 5]*a[2, 8, 1]^2)/(a[1, 11, 8]*a[2, 4, 1]*a[2, 60, 5]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1])}, {a[1, 5, 0], a[2, 62, 5], 
   (a[1, 10, 6]*a[2, 4, 1]*a[2, 5, 8])/(a[1, 1, 8]*a[2, 62, 5]^2), 
   (a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 0]^2*a[1, 5, 5])/
    (a[1, 10, 6]*a[2, 4, 1]*a[2, 5, 8]), a[1, 1, 8]^(-1)}, 
  {a[1, 6, 6], a[3, 108, 5], (a[1, 1, 6]*a[1, 10, 6]*a[2, 4, 1]*a[2, 40, 3])/
    a[3, 108, 5]^2, (a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5]*a[1, 6, 6]^2)/
    (a[1, 10, 6]*a[2, 4, 1]*a[2, 40, 3]), 1}, {a[3, 107, 5], a[1, 4, 0], 
   (a[1, 10, 6]*a[2, 4, 1]*a[2, 60, 5])/(a[1, 1, 6]*a[1, 2, 1]*a[1, 4, 0]^2*
     a[1, 5, 5]), a[3, 107, 5]^2/(a[1, 1, 8]*a[1, 10, 6]*a[2, 4, 1]*
     a[2, 60, 5]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[3, 120, 1], a[1, 5, 0], (a[1, 10, 6]*a[2, 4, 1]*a[2, 5, 8])/
    (a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 0]^2*a[1, 5, 5]), 
   a[3, 120, 1]^2/(a[1, 1, 8]*a[1, 10, 6]*a[2, 4, 1]*a[2, 5, 8]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[1, 12, 5], a[3, 112, 6], (a[1, 5, 5]*a[1, 11, 8]*a[2, 4, 1]*a[2, 60, 5])/
    a[3, 112, 6]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 12, 5]^2)/
    (a[1, 11, 8]*a[2, 4, 1]*a[2, 60, 5]), 1}, {a[2, 17, 1], a[1, 14, 3], 
   (a[1, 11, 8]*a[2, 4, 1]*a[2, 5, 8])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 14, 3]^2), (a[1, 5, 5]*a[2, 17, 1]^2)/(a[1, 11, 8]*a[2, 4, 1]*
     a[2, 5, 8]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1])}, 
  {a[3, 96, 6], a[1, 7, 0], (a[1, 11, 8]*a[2, 4, 1]*a[2, 40, 3])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 7, 0]^2), 
   a[3, 96, 6]^2/(a[1, 2, 1]*a[1, 11, 8]*a[2, 4, 1]*a[2, 40, 3]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[2, 33, 6], a[2, 16, 1], (a[1, 10, 6]*a[2, 4, 1]*a[3, 136, 8])/
    (a[1, 1, 8]*a[1, 5, 5]*a[2, 16, 1]^2), 
   (a[1, 1, 6]*a[1, 2, 1]*a[2, 33, 6]^2)/(a[1, 10, 6]*a[2, 4, 1]*
     a[3, 136, 8]), 1/(a[1, 1, 8]*a[1, 5, 5])}, 
  {a[1, 4, 3], a[3, 86, 1], (a[1, 11, 8]*a[2, 4, 1]*a[3, 136, 8])/
    a[3, 86, 1]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 4, 3]^2*a[1, 5, 5])/
    (a[1, 11, 8]*a[2, 4, 1]*a[3, 136, 8]), 1}, {a[3, 140, 3], a[1, 4, 3], 
   (a[1, 11, 8]*a[2, 4, 1]*a[3, 136, 8])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 4, 3]^2*a[1, 5, 5]), a[3, 140, 3]^2/(a[1, 11, 8]*a[2, 4, 1]*
     a[3, 136, 8]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[2, 22, 6], a[1, 7, 6], (a[1, 10, 6]*a[2, 4, 1]*a[2, 34, 3])/
    (a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5]*a[1, 7, 6]^2), 
   (a[1, 1, 6]*a[2, 22, 6]^2)/(a[1, 10, 6]*a[2, 4, 1]*a[2, 34, 3]), 
   1/(a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, {a[1, 9, 2], a[2, 53, 2], 
   (a[1, 11, 8]*a[2, 4, 1]*a[2, 34, 3])/(a[1, 2, 1]*a[2, 53, 2]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 9, 2]^2)/
    (a[1, 11, 8]*a[2, 4, 1]*a[2, 34, 3]), a[1, 2, 1]^(-1)}, 
  {a[3, 97, 6], a[1, 9, 2], (a[1, 11, 8]*a[2, 4, 1]*a[2, 34, 3])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 9, 2]^2), 
   a[3, 97, 6]^2/(a[1, 2, 1]*a[1, 11, 8]*a[2, 4, 1]*a[2, 34, 3]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[1, 10, 1], a[3, 116, 8], (a[1, 2, 1]*a[1, 10, 6]*a[2, 1, 6]*a[2, 60, 5])/
    a[3, 116, 8]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 10, 1]^2)/
    (a[1, 10, 6]*a[2, 1, 6]*a[2, 60, 5]), 1}, {a[2, 35, 5], a[1, 10, 1], 
   (a[1, 10, 6]*a[2, 1, 6]*a[2, 60, 5])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*
     a[1, 10, 1]^2), (a[1, 2, 1]*a[2, 35, 5]^2)/(a[1, 10, 6]*a[2, 1, 6]*
     a[2, 60, 5]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5])}, 
  {a[1, 3, 5], a[2, 54, 5], (a[1, 10, 6]*a[2, 1, 6]*a[2, 40, 3])/
    (a[1, 5, 5]*a[2, 54, 5]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 3, 5]^2)/(a[1, 10, 6]*a[2, 1, 6]*a[2, 40, 3]), a[1, 5, 5]^(-1)}, 
  {a[1, 6, 5], a[2, 48, 6], (a[1, 11, 8]*a[2, 1, 6]*a[2, 60, 5])/
    (a[1, 1, 6]*a[2, 48, 6]^2), (a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5]*
     a[1, 6, 5]^2)/(a[1, 11, 8]*a[2, 1, 6]*a[2, 60, 5]), a[1, 1, 6]^(-1)}, 
  {a[3, 72, 8], a[1, 3, 5], (a[1, 10, 6]*a[2, 1, 6]*a[2, 40, 3])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 5]^2), 
   a[3, 72, 8]^2/(a[1, 5, 5]*a[1, 10, 6]*a[2, 1, 6]*a[2, 40, 3]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[2, 5, 6], a[1, 4, 8], (a[1, 11, 8]*a[2, 1, 6]*a[2, 40, 3])/
    (a[1, 1, 6]*a[1, 2, 1]*a[1, 4, 8]^2*a[1, 5, 5]), 
   (a[1, 1, 8]*a[2, 5, 6]^2)/(a[1, 11, 8]*a[2, 1, 6]*a[2, 40, 3]), 
   1/(a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 5])}, {a[1, 4, 8], a[3, 83, 6], 
   (a[1, 1, 8]*a[1, 11, 8]*a[2, 1, 6]*a[2, 40, 3])/a[3, 83, 6]^2, 
   (a[1, 1, 6]*a[1, 2, 1]*a[1, 4, 8]^2*a[1, 5, 5])/
    (a[1, 11, 8]*a[2, 1, 6]*a[2, 40, 3]), 1}, {a[3, 92, 1], a[1, 6, 5], 
   (a[1, 11, 8]*a[2, 1, 6]*a[2, 60, 5])/(a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5]*
     a[1, 6, 5]^2), a[3, 92, 1]^2/(a[1, 1, 6]*a[1, 11, 8]*a[2, 1, 6]*
     a[2, 60, 5]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[2, 30, 8], a[2, 20, 8], (a[1, 11, 8]*a[2, 1, 6]*a[3, 136, 8])/
    (a[1, 1, 6]*a[1, 5, 5]*a[2, 20, 8]^2), 
   (a[1, 1, 8]*a[1, 2, 1]*a[2, 30, 8]^2)/(a[1, 11, 8]*a[2, 1, 6]*
     a[3, 136, 8]), 1/(a[1, 1, 6]*a[1, 5, 5])}, 
  {a[2, 30, 1], a[1, 11, 1], (a[1, 10, 6]*a[2, 1, 6]*a[2, 5, 8])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 11, 1]^2), 
   (a[1, 2, 1]*a[2, 30, 1]^2)/(a[1, 10, 6]*a[2, 1, 6]*a[2, 5, 8]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5])}, {a[3, 119, 6], a[2, 28, 1], 
   (a[1, 10, 6]*a[2, 1, 6]*a[3, 136, 8])/(a[1, 1, 6]*a[1, 1, 8]*
     a[2, 28, 1]^2), (a[1, 2, 1]*a[3, 119, 6]^2)/(a[1, 5, 5]*a[1, 10, 6]*
     a[2, 1, 6]*a[3, 136, 8]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5])}, 
  {a[2, 28, 1], a[3, 125, 1], (a[1, 2, 1]*a[1, 10, 6]*a[2, 1, 6]*
     a[3, 136, 8])/(a[1, 5, 5]*a[3, 125, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[2, 28, 1]^2)/(a[1, 10, 6]*a[2, 1, 6]*
     a[3, 136, 8]), a[1, 5, 5]^(-1)}, {a[4, 83, 5], a[2, 30, 8], 
   (a[1, 11, 8]*a[2, 1, 6]*a[3, 136, 8])/(a[1, 1, 8]*a[1, 2, 1]*
     a[2, 30, 8]^2), a[4, 83, 5]^2/(a[1, 1, 6]*a[1, 5, 5]*a[1, 11, 8]*
     a[2, 1, 6]*a[3, 136, 8]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 5, 5])}, {a[2, 3, 6], a[1, 8, 8], 
   (a[1, 11, 8]*a[2, 1, 6]*a[2, 34, 3])/(a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 5]*
     a[1, 8, 8]^2), (a[1, 1, 8]*a[2, 3, 6]^2)/(a[1, 11, 8]*a[2, 1, 6]*
     a[2, 34, 3]), 1/(a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[2, 45, 7], a[1, 3, 1], (a[1, 10, 6]*a[2, 20, 6]*a[2, 60, 5])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 1]^2*a[1, 5, 5]), 
   (a[1, 2, 1]*a[2, 45, 7]^2)/(a[1, 10, 6]*a[2, 20, 6]*a[2, 60, 5]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5])}, {a[1, 3, 1], a[3, 90, 8], 
   (a[1, 2, 1]*a[1, 10, 6]*a[2, 20, 6]*a[2, 60, 5])/a[3, 90, 8]^2, 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 1]^2*a[1, 5, 5])/
    (a[1, 10, 6]*a[2, 20, 6]*a[2, 60, 5]), 1}, {a[1, 11, 6], a[2, 28, 6], 
   (a[1, 10, 6]*a[2, 20, 6]*a[2, 40, 3])/(a[1, 5, 5]*a[2, 28, 6]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 11, 6]^2)/
    (a[1, 10, 6]*a[2, 20, 6]*a[2, 40, 3]), a[1, 5, 5]^(-1)}, 
  {a[1, 12, 8], a[2, 21, 8], (a[1, 11, 8]*a[2, 20, 6]*a[2, 60, 5])/
    (a[1, 1, 6]*a[2, 21, 8]^2), (a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5]*
     a[1, 12, 8]^2)/(a[1, 11, 8]*a[2, 20, 6]*a[2, 60, 5]), a[1, 1, 6]^(-1)}, 
  {a[2, 47, 5], a[1, 2, 8], (a[1, 11, 8]*a[2, 20, 6]*a[2, 40, 3])/
    (a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 8]^2*a[1, 5, 5]), 
   (a[1, 1, 8]*a[2, 47, 5]^2)/(a[1, 11, 8]*a[2, 20, 6]*a[2, 40, 3]), 
   1/(a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 5])}, {a[1, 2, 8], a[3, 132, 8], 
   (a[1, 1, 8]*a[1, 11, 8]*a[2, 20, 6]*a[2, 40, 3])/a[3, 132, 8]^2, 
   (a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 8]^2*a[1, 5, 5])/
    (a[1, 11, 8]*a[2, 20, 6]*a[2, 40, 3]), 1}, {a[1, 13, 1], a[2, 13, 1], 
   (a[1, 10, 6]*a[2, 27, 1]*a[2, 60, 5])/(a[1, 1, 8]*a[2, 13, 1]^2), 
   (a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 5]*a[1, 13, 1]^2)/
    (a[1, 10, 6]*a[2, 27, 1]*a[2, 60, 5]), a[1, 1, 8]^(-1)}, 
  {a[1, 5, 7], a[2, 47, 7], (a[1, 11, 8]*a[2, 1, 6]*a[2, 5, 8])/
    (a[1, 1, 6]*a[2, 47, 7]^2), (a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5]*
     a[1, 5, 7]^2)/(a[1, 11, 8]*a[2, 1, 6]*a[2, 5, 8]), a[1, 1, 6]^(-1)}, 
  {a[3, 128, 8], a[1, 5, 7], (a[1, 11, 8]*a[2, 1, 6]*a[2, 5, 8])/
    (a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5]*a[1, 5, 7]^2), 
   a[3, 128, 8]^2/(a[1, 1, 6]*a[1, 11, 8]*a[2, 1, 6]*a[2, 5, 8]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[1, 2, 6], a[3, 143, 6], (a[1, 1, 6]*a[1, 10, 6]*a[2, 27, 1]*a[2, 40, 3])/
    a[3, 143, 6]^2, (a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 6]^2*a[1, 5, 5])/
    (a[1, 10, 6]*a[2, 27, 1]*a[2, 40, 3]), 1}, {a[2, 50, 2], a[1, 2, 6], 
   (a[1, 10, 6]*a[2, 27, 1]*a[2, 40, 3])/(a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 6]^2*
     a[1, 5, 5]), (a[1, 1, 6]*a[2, 50, 2]^2)/(a[1, 10, 6]*a[2, 27, 1]*
     a[2, 40, 3]), 1/(a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[1, 14, 8], a[2, 42, 3], (a[1, 11, 8]*a[2, 27, 1]*a[2, 40, 3])/
    (a[1, 2, 1]*a[2, 42, 3]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*
     a[1, 14, 8]^2)/(a[1, 11, 8]*a[2, 27, 1]*a[2, 40, 3]), a[1, 2, 1]^(-1)}, 
  {a[2, 52, 0], a[1, 9, 5], (a[1, 11, 8]*a[2, 27, 1]*a[2, 60, 5])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 9, 5]^2), 
   (a[1, 5, 5]*a[2, 52, 0]^2)/(a[1, 11, 8]*a[2, 27, 1]*a[2, 60, 5]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1])}, {a[1, 9, 5], a[3, 104, 1], 
   (a[1, 5, 5]*a[1, 11, 8]*a[2, 27, 1]*a[2, 60, 5])/a[3, 104, 1]^2, 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 9, 5]^2)/
    (a[1, 11, 8]*a[2, 27, 1]*a[2, 60, 5]), 1}, {a[1, 4, 5], a[2, 46, 5], 
   (a[1, 10, 6]*a[2, 1, 6]*a[2, 34, 3])/(a[1, 5, 5]*a[2, 46, 5]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 4, 5]^2)/
    (a[1, 10, 6]*a[2, 1, 6]*a[2, 34, 3]), a[1, 5, 5]^(-1)}, 
  {a[3, 66, 8], a[1, 4, 5], (a[1, 10, 6]*a[2, 1, 6]*a[2, 34, 3])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 4, 5]^2), 
   a[3, 66, 8]^2/(a[1, 5, 5]*a[1, 10, 6]*a[2, 1, 6]*a[2, 34, 3]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[2, 1, 4], a[2, 28, 8], (a[1, 11, 8]*a[2, 20, 6]*a[3, 136, 8])/
    (a[1, 1, 6]*a[1, 5, 5]*a[2, 28, 8]^2), 
   (a[1, 1, 8]*a[1, 2, 1]*a[2, 1, 4]^2)/(a[1, 11, 8]*a[2, 20, 6]*
     a[3, 136, 8]), 1/(a[1, 1, 6]*a[1, 5, 5])}, 
  {a[2, 55, 6], a[1, 4, 1], (a[1, 10, 6]*a[2, 5, 8]*a[2, 20, 6])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 1]^2*a[1, 5, 5]), 
   (a[1, 2, 1]*a[2, 55, 6]^2)/(a[1, 10, 6]*a[2, 5, 8]*a[2, 20, 6]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5])}, {a[1, 6, 7], a[2, 26, 1], 
   (a[1, 10, 6]*a[2, 5, 8]*a[2, 27, 1])/(a[1, 1, 8]*a[2, 26, 1]^2), 
   (a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 5]*a[1, 6, 7]^2)/
    (a[1, 10, 6]*a[2, 5, 8]*a[2, 27, 1]), a[1, 1, 8]^(-1)}, 
  {a[1, 4, 1], a[3, 84, 8], (a[1, 2, 1]*a[1, 10, 6]*a[2, 5, 8]*a[2, 20, 6])/
    a[3, 84, 8]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 1]^2*a[1, 5, 5])/
    (a[1, 10, 6]*a[2, 5, 8]*a[2, 20, 6]), 1}, {a[3, 105, 3], a[1, 6, 7], 
   (a[1, 10, 6]*a[2, 5, 8]*a[2, 27, 1])/(a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 5]*
     a[1, 6, 7]^2), a[3, 105, 3]^2/(a[1, 1, 8]*a[1, 10, 6]*a[2, 5, 8]*
     a[2, 27, 1]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[3, 75, 1], a[1, 3, 7], (a[1, 11, 8]*a[2, 5, 8]*a[2, 20, 6])/
    (a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 7]^2*a[1, 5, 5]), 
   a[3, 75, 1]^2/(a[1, 1, 6]*a[1, 11, 8]*a[2, 5, 8]*a[2, 20, 6]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[1, 3, 7], a[2, 40, 5], (a[1, 11, 8]*a[2, 5, 8]*a[2, 20, 6])/
    (a[1, 1, 6]*a[2, 40, 5]^2), (a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 7]^2*
     a[1, 5, 5])/(a[1, 11, 8]*a[2, 5, 8]*a[2, 20, 6]), a[1, 1, 6]^(-1)}, 
  {a[2, 61, 0], a[1, 13, 7], (a[1, 11, 8]*a[2, 5, 8]*a[2, 27, 1])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 13, 7]^2), 
   (a[1, 5, 5]*a[2, 61, 0]^2)/(a[1, 11, 8]*a[2, 5, 8]*a[2, 27, 1]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1])}, {a[1, 13, 7], a[3, 102, 1], 
   (a[1, 5, 5]*a[1, 11, 8]*a[2, 5, 8]*a[2, 27, 1])/a[3, 102, 1]^2, 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 13, 7]^2)/
    (a[1, 11, 8]*a[2, 5, 8]*a[2, 27, 1]), 1}, {a[3, 117, 6], a[2, 30, 6], 
   (a[1, 10, 6]*a[2, 20, 6]*a[3, 136, 8])/(a[1, 1, 6]*a[1, 1, 8]*
     a[2, 30, 6]^2), (a[1, 2, 1]*a[3, 117, 6]^2)/(a[1, 5, 5]*a[1, 10, 6]*
     a[2, 20, 6]*a[3, 136, 8]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5])}, 
  {a[2, 30, 6], a[3, 133, 1], (a[1, 2, 1]*a[1, 10, 6]*a[2, 20, 6]*
     a[3, 136, 8])/(a[1, 5, 5]*a[3, 133, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[2, 30, 6]^2)/(a[1, 10, 6]*a[2, 20, 6]*
     a[3, 136, 8]), a[1, 5, 5]^(-1)}, {a[2, 28, 8], a[4, 71, 3], 
   (a[1, 1, 8]*a[1, 2, 1]*a[1, 11, 8]*a[2, 20, 6]*a[3, 136, 8])/
    a[4, 71, 3]^2, (a[1, 1, 6]*a[1, 5, 5]*a[2, 28, 8]^2)/
    (a[1, 11, 8]*a[2, 20, 6]*a[3, 136, 8]), 1}, 
  {a[2, 19, 6], a[2, 32, 1], (a[1, 10, 6]*a[2, 27, 1]*a[3, 136, 8])/
    (a[1, 1, 8]*a[1, 5, 5]*a[2, 32, 1]^2), 
   (a[1, 1, 6]*a[1, 2, 1]*a[2, 19, 6]^2)/(a[1, 10, 6]*a[2, 27, 1]*
     a[3, 136, 8]), 1/(a[1, 1, 8]*a[1, 5, 5])}, 
  {a[1, 3, 3], a[3, 139, 3], (a[1, 11, 8]*a[2, 27, 1]*a[3, 136, 8])/
    a[3, 139, 3]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 3]^2*
     a[1, 5, 5])/(a[1, 11, 8]*a[2, 27, 1]*a[3, 136, 8]), 1}, 
  {a[3, 70, 6], a[1, 3, 3], (a[1, 11, 8]*a[2, 27, 1]*a[3, 136, 8])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 3]^2*a[1, 5, 5]), 
   a[3, 70, 6]^2/(a[1, 11, 8]*a[2, 27, 1]*a[3, 136, 8]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[2, 44, 2], a[1, 6, 8], (a[1, 11, 8]*a[2, 20, 6]*a[2, 34, 3])/
    (a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 5]*a[1, 6, 8]^2), 
   (a[1, 1, 8]*a[2, 44, 2]^2)/(a[1, 11, 8]*a[2, 20, 6]*a[2, 34, 3]), 
   1/(a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 5])}, {a[3, 110, 6], a[1, 10, 2], 
   (a[1, 10, 6]*a[2, 20, 6]*a[2, 34, 3])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 10, 2]^2), a[3, 110, 6]^2/(a[1, 5, 5]*a[1, 10, 6]*a[2, 20, 6]*
     a[2, 34, 3]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[1, 10, 2], a[2, 11, 6], (a[1, 10, 6]*a[2, 20, 6]*a[2, 34, 3])/
    (a[1, 5, 5]*a[2, 11, 6]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 10, 2]^2)/(a[1, 10, 6]*a[2, 20, 6]*a[2, 34, 3]), a[1, 5, 5]^(-1)}, 
  {a[1, 6, 8], a[3, 99, 6], (a[1, 1, 8]*a[1, 11, 8]*a[2, 20, 6]*a[2, 34, 3])/
    a[3, 99, 6]^2, (a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 5]*a[1, 6, 8]^2)/
    (a[1, 11, 8]*a[2, 20, 6]*a[2, 34, 3]), 1}, {a[2, 37, 3], a[1, 3, 6], 
   (a[1, 10, 6]*a[2, 27, 1]*a[2, 34, 3])/(a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 6]^2*
     a[1, 5, 5]), (a[1, 1, 6]*a[2, 37, 3]^2)/(a[1, 10, 6]*a[2, 27, 1]*
     a[2, 34, 3]), 1/(a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}, 
  {a[1, 3, 6], a[3, 106, 3], (a[1, 1, 6]*a[1, 10, 6]*a[2, 27, 1]*a[2, 34, 3])/
    a[3, 106, 3]^2, (a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 6]^2*a[1, 5, 5])/
    (a[1, 10, 6]*a[2, 27, 1]*a[2, 34, 3]), 1}, {a[1, 8, 2], a[2, 41, 0], 
   (a[1, 11, 8]*a[2, 27, 1]*a[2, 34, 3])/(a[1, 2, 1]*a[2, 41, 0]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 8, 2]^2)/
    (a[1, 11, 8]*a[2, 27, 1]*a[2, 34, 3]), a[1, 2, 1]^(-1)}, 
  {a[3, 65, 6], a[1, 8, 2], (a[1, 11, 8]*a[2, 27, 1]*a[2, 34, 3])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 8, 2]^2), 
   a[3, 65, 6]^2/(a[1, 2, 1]*a[1, 11, 8]*a[2, 27, 1]*a[2, 34, 3]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 5])}}, 
 {{a[3, 102, 1], a[1, 2, 1], (a[2, 26, 1]*a[2, 40, 5]*a[3, 104, 1])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]^2*a[1, 4, 6]*a[1, 5, 5]*a[1, 13, 7]), 
   (a[1, 1, 1]*a[1, 6, 2]*a[3, 102, 1]^2)/(a[1, 1, 2]*a[2, 26, 1]*a[2, 40, 5]*
     a[3, 104, 1]), 1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*a[1, 5, 5]*
     a[1, 13, 7])}, {a[1, 11, 8], a[2, 21, 8], 
   (a[2, 15, 8]*a[2, 40, 5]*a[3, 104, 1])/(a[1, 1, 2]*a[1, 1, 6]*a[1, 13, 7]*
     a[2, 21, 8]^2), (a[1, 1, 1]*a[1, 1, 8]*a[1, 4, 6]*a[1, 5, 5]*a[1, 6, 2]*
     a[1, 11, 8]^2)/(a[2, 15, 8]*a[2, 40, 5]*a[3, 104, 1]), 
   1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 13, 7])}, {a[2, 5, 8], a[1, 4, 1], 
   (a[2, 26, 1]*a[2, 40, 5]*a[3, 21, 7])/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 4, 1]^2*a[1, 5, 5]*a[1, 13, 7]), 
   (a[1, 1, 1]*a[1, 4, 6]*a[1, 6, 2]*a[2, 5, 8]^2)/
    (a[2, 26, 1]*a[2, 40, 5]*a[3, 21, 7]), 
   1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 13, 7])}, 
  {a[2, 59, 4], a[1, 6, 8], (a[2, 15, 8]*a[2, 40, 5]*a[3, 24, 2])/
    (a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5]*a[1, 6, 8]^2*a[1, 13, 7]), 
   (a[1, 1, 8]*a[1, 4, 6]*a[1, 6, 2]*a[2, 59, 4]^2)/
    (a[2, 15, 8]*a[2, 40, 5]*a[3, 24, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5]*a[1, 13, 7])}, 
  {a[2, 27, 1], a[2, 13, 1], (a[2, 26, 1]*a[3, 33, 6]*a[3, 104, 1])/
    (a[1, 1, 2]*a[1, 1, 8]*a[1, 4, 6]*a[1, 13, 7]*a[2, 13, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 5, 5]*a[1, 6, 2]*a[2, 27, 1]^2)/
    (a[2, 26, 1]*a[3, 33, 6]*a[3, 104, 1]), 
   1/(a[1, 1, 2]*a[1, 1, 8]*a[1, 4, 6]*a[1, 13, 7])}, 
  {a[1, 9, 5], a[4, 106, 2], (a[1, 5, 5]*a[2, 15, 8]*a[3, 33, 6]*
     a[3, 104, 1])/(a[1, 13, 7]*a[4, 106, 2]^2), 
   (a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*a[1, 6, 2]*
     a[1, 9, 5]^2)/(a[2, 15, 8]*a[3, 33, 6]*a[3, 104, 1]), a[1, 13, 7]^(-1)}, 
  {a[1, 6, 7], a[3, 32, 6], (a[2, 26, 1]*a[3, 21, 7]*a[3, 33, 6])/
    (a[1, 1, 8]*a[1, 13, 7]*a[3, 32, 6]^2), 
   (a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 6]*a[1, 4, 6]*a[1, 5, 5]*a[1, 6, 2]*
     a[1, 6, 7]^2)/(a[2, 26, 1]*a[3, 21, 7]*a[3, 33, 6]), 
   1/(a[1, 1, 8]*a[1, 13, 7])}, {a[1, 7, 2], a[3, 9, 2], 
   (a[1, 6, 2]*a[2, 26, 1]*a[2, 40, 5]*a[3, 24, 2])/
    (a[1, 1, 2]*a[1, 5, 5]*a[3, 9, 2]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*a[1, 7, 2]^2*a[1, 13, 7])/
    (a[2, 26, 1]*a[2, 40, 5]*a[3, 24, 2]), 1/(a[1, 1, 2]*a[1, 5, 5])}, 
  {a[4, 88, 7], a[1, 7, 2], (a[2, 26, 1]*a[2, 40, 5]*a[3, 24, 2])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*a[1, 7, 2]^2*a[1, 13, 7]), 
   (a[1, 6, 2]*a[4, 88, 7]^2)/(a[1, 1, 2]*a[1, 5, 5]*a[2, 26, 1]*a[2, 40, 5]*
     a[3, 24, 2]), 1/(a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*
     a[1, 5, 5]*a[1, 13, 7])}, {a[1, 3, 7], a[3, 138, 8], 
   (a[1, 4, 6]*a[2, 15, 8]*a[2, 40, 5]*a[3, 21, 7])/
    (a[1, 1, 6]*a[1, 13, 7]*a[3, 138, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 8]*a[1, 3, 7]^2*a[1, 5, 5]*a[1, 6, 2])/
    (a[2, 15, 8]*a[2, 40, 5]*a[3, 21, 7]), 1/(a[1, 1, 6]*a[1, 13, 7])}, 
  {a[1, 4, 2], a[3, 23, 2], (a[2, 15, 8]*a[3, 24, 2]*a[3, 33, 6])/
    (a[1, 1, 1]*a[1, 13, 7]*a[3, 23, 2]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 2]^2*a[1, 4, 6]*a[1, 5, 5]*
     a[1, 6, 2])/(a[2, 15, 8]*a[3, 24, 2]*a[3, 33, 6]), 
   1/(a[1, 1, 1]*a[1, 13, 7])}, {a[3, 31, 7], a[2, 35, 2], 
   (a[2, 15, 8]*a[3, 21, 7]*a[3, 33, 6])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 6, 2]*a[2, 35, 2]^2), (a[1, 1, 2]*a[1, 4, 6]*a[1, 5, 5]*
     a[3, 31, 7]^2)/(a[1, 13, 7]*a[2, 15, 8]*a[3, 21, 7]*a[3, 33, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[1, 13, 7])}, 
  {a[2, 35, 2], a[5, 4, 2], (a[1, 1, 2]*a[1, 4, 6]*a[1, 5, 5]*a[2, 15, 8]*
     a[3, 21, 7]*a[3, 33, 6])/(a[1, 13, 7]*a[5, 4, 2]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[2, 35, 2]^2)/
    (a[2, 15, 8]*a[3, 21, 7]*a[3, 33, 6]), a[1, 13, 7]^(-1)}, 
  {a[3, 26, 2], a[1, 3, 6], (a[2, 26, 1]*a[3, 24, 2]*a[3, 33, 6])/
    (a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 8]*a[1, 3, 6]^2*a[1, 4, 6]*a[1, 5, 5]*
     a[1, 13, 7]), (a[1, 1, 6]*a[1, 6, 2]*a[3, 26, 2]^2)/
    (a[2, 26, 1]*a[3, 24, 2]*a[3, 33, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 8]*a[1, 4, 6]*a[1, 5, 5]*a[1, 13, 7])}}, 
 {{a[1, 4, 0], a[3, 15, 0], (a[2, 4, 1]*a[3, 18, 0]*a[3, 46, 6])/
    (a[1, 1, 8]*a[1, 13, 5]*a[3, 15, 0]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 4, 0]^2*a[1, 5, 5]*a[2, 12, 0])/
    (a[2, 4, 1]*a[3, 18, 0]*a[3, 46, 6]), 1/(a[1, 1, 8]*a[1, 13, 5])}, 
  {a[2, 59, 2], a[1, 6, 6], (a[2, 4, 1]*a[2, 40, 3]*a[3, 46, 6])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*a[1, 6, 6]^2*a[1, 13, 5]), 
   (a[1, 1, 6]*a[2, 12, 0]*a[2, 59, 2]^2)/(a[2, 4, 1]*a[2, 40, 3]*
     a[3, 46, 6]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*
     a[1, 13, 5])}, {a[1, 7, 0], a[2, 58, 1], 
   (a[1, 11, 8]*a[2, 4, 1]*a[2, 12, 0]*a[2, 40, 3])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 13, 5]*a[2, 58, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 7, 0]^2)/
    (a[1, 11, 8]*a[2, 4, 1]*a[2, 40, 3]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 13, 5])}, {a[2, 8, 1], a[1, 12, 5], 
   (a[1, 11, 8]*a[2, 4, 1]*a[3, 18, 0])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*
     a[1, 1, 8]*a[1, 12, 5]^2), (a[1, 5, 5]*a[2, 8, 1]^2*a[2, 12, 0])/
    (a[1, 11, 8]*a[1, 13, 5]*a[2, 4, 1]*a[3, 18, 0]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 13, 5])}, 
  {a[3, 96, 6], a[1, 7, 0], (a[1, 11, 8]*a[2, 4, 1]*a[2, 40, 3])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 7, 0]^2), 
   (a[2, 12, 0]*a[3, 96, 6]^2)/(a[1, 1, 0]*a[1, 1, 2]*a[1, 11, 8]*a[1, 13, 5]*
     a[2, 4, 1]*a[2, 40, 3]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 5, 5]*a[1, 13, 5])}, {a[1, 2, 2], a[5, 14, 5], 
   (a[1, 1, 2]*a[3, 18, 0]*a[3, 46, 6]*a[3, 80, 5])/a[5, 14, 5]^2, 
   (a[1, 1, 0]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]^2*a[1, 5, 5]*a[1, 13, 5]*
     a[2, 12, 0])/(a[3, 18, 0]*a[3, 46, 6]*a[3, 80, 5]), 1}, 
  {a[1, 11, 6], a[3, 44, 6], (a[2, 40, 3]*a[3, 46, 6]*a[3, 80, 5])/
    (a[1, 1, 0]*a[1, 5, 5]*a[3, 44, 6]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 11, 6]^2*a[1, 13, 5]*a[2, 12, 0])/
    (a[2, 40, 3]*a[3, 46, 6]*a[3, 80, 5]), 1/(a[1, 1, 0]*a[1, 5, 5])}, 
  {a[1, 12, 8], a[2, 15, 8], (a[1, 11, 8]*a[3, 18, 0]*a[3, 80, 5])/
    (a[1, 1, 0]*a[1, 1, 6]*a[1, 13, 5]*a[2, 15, 8]^2), 
   (a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*a[1, 12, 8]^2*a[2, 12, 0])/
    (a[1, 11, 8]*a[3, 18, 0]*a[3, 80, 5]), 
   1/(a[1, 1, 0]*a[1, 1, 6]*a[1, 13, 5])}, {a[2, 47, 5], a[1, 2, 8], 
   (a[1, 11, 8]*a[2, 40, 3]*a[3, 80, 5])/(a[1, 1, 2]*a[1, 1, 6]*a[1, 2, 8]^2*
     a[1, 5, 5]*a[1, 13, 5]), (a[1, 1, 8]*a[2, 12, 0]*a[2, 47, 5]^2)/
    (a[1, 1, 0]*a[1, 11, 8]*a[2, 40, 3]*a[3, 80, 5]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5]*a[1, 13, 5])}}, 
 {{a[1, 4, 0], a[2, 37, 7], (a[1, 10, 6]*a[2, 60, 5]*a[3, 15, 0])/
    (a[1, 1, 8]*a[1, 2, 2]*a[2, 37, 7]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 4, 0]^2*a[1, 5, 5]*a[1, 6, 2])/
    (a[1, 10, 6]*a[2, 60, 5]*a[3, 15, 0]), 1/(a[1, 1, 8]*a[1, 2, 2])}, 
  {a[3, 46, 6], a[1, 6, 6], (a[1, 10, 6]*a[3, 15, 0]*a[3, 44, 6])/
    (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2]*a[1, 6, 6]^2), 
   (a[1, 1, 6]*a[3, 46, 6]^2)/(a[1, 10, 6]*a[3, 15, 0]*a[3, 44, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2])}, 
  {a[2, 12, 0], a[3, 43, 6], (a[2, 15, 8]*a[3, 15, 0]*a[3, 44, 6])/
    (a[1, 1, 1]*a[1, 6, 2]*a[3, 43, 6]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[2, 12, 0]^2)/
    (a[2, 15, 8]*a[3, 15, 0]*a[3, 44, 6]), 1/(a[1, 1, 1]*a[1, 6, 2])}, 
  {a[3, 18, 0], a[1, 12, 5], (a[2, 15, 8]*a[2, 60, 5]*a[3, 15, 0])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 6, 2]*a[1, 12, 5]^2), 
   (a[1, 5, 5]*a[3, 18, 0]^2)/(a[2, 15, 8]*a[2, 60, 5]*a[3, 15, 0]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 6, 2])}, 
  {a[1, 5, 0], a[3, 11, 6], (a[1, 10, 6]*a[3, 15, 0]*a[3, 21, 7])/
    (a[1, 1, 8]*a[3, 11, 6]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 2]*
     a[1, 5, 0]^2*a[1, 5, 5]*a[1, 6, 2])/(a[1, 10, 6]*a[3, 15, 0]*
     a[3, 21, 7]), a[1, 1, 8]^(-1)}, {a[1, 6, 6], a[4, 28, 6], 
   (a[1, 1, 6]*a[1, 10, 6]*a[3, 15, 0]*a[3, 44, 6])/a[4, 28, 6]^2, 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2]*a[1, 6, 6]^2)/
    (a[1, 10, 6]*a[3, 15, 0]*a[3, 44, 6]), 1}, {a[4, 33, 6], a[1, 4, 0], 
   (a[1, 10, 6]*a[2, 60, 5]*a[3, 15, 0])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 4, 0]^2*
     a[1, 5, 5]*a[1, 6, 2]), a[4, 33, 6]^2/(a[1, 1, 8]*a[1, 2, 2]*a[1, 10, 6]*
     a[2, 60, 5]*a[3, 15, 0]), 1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 5, 5]*a[1, 6, 2])}, {a[4, 69, 6], a[1, 5, 0], 
   (a[1, 10, 6]*a[3, 15, 0]*a[3, 21, 7])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 2]*
     a[1, 5, 0]^2*a[1, 5, 5]*a[1, 6, 2]), 
   a[4, 69, 6]^2/(a[1, 1, 8]*a[1, 10, 6]*a[3, 15, 0]*a[3, 21, 7]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2])}, 
  {a[1, 12, 5], a[4, 107, 5], (a[1, 5, 5]*a[2, 15, 8]*a[2, 60, 5]*
     a[3, 15, 0])/a[4, 107, 5]^2, (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 2]*a[1, 6, 2]*a[1, 12, 5]^2)/(a[2, 15, 8]*a[2, 60, 5]*
     a[3, 15, 0]), 1}, {a[3, 19, 0], a[2, 61, 4], 
   (a[2, 15, 8]*a[3, 15, 0]*a[3, 21, 7])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 6, 2]*a[2, 61, 4]^2), (a[1, 2, 2]*a[1, 5, 5]*a[3, 19, 0]^2)/
    (a[2, 15, 8]*a[3, 15, 0]*a[3, 21, 7]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2])}, 
  {a[5, 14, 5], a[2, 12, 0], (a[2, 15, 8]*a[3, 15, 0]*a[3, 44, 6])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[2, 12, 0]^2), 
   a[5, 14, 5]^2/(a[1, 1, 1]*a[1, 6, 2]*a[2, 15, 8]*a[3, 15, 0]*a[3, 44, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2])}, 
  {a[2, 29, 6], a[1, 7, 6], (a[1, 10, 6]*a[2, 2, 3]*a[3, 15, 0])/
    (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 7, 6]^2), 
   (a[1, 1, 6]*a[1, 6, 2]*a[2, 29, 6]^2)/(a[1, 10, 6]*a[2, 2, 3]*
     a[3, 15, 0]), 1/(a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5])}, 
  {a[1, 5, 2], a[3, 1, 2], (a[2, 2, 3]*a[2, 15, 8]*a[3, 15, 0])/
    (a[1, 1, 1]*a[3, 1, 2]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 2]^2*
     a[1, 5, 5]*a[1, 6, 2])/(a[2, 2, 3]*a[2, 15, 8]*a[3, 15, 0]), 
   a[1, 1, 1]^(-1)}, {a[4, 14, 2], a[1, 5, 2], 
   (a[2, 2, 3]*a[2, 15, 8]*a[3, 15, 0])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 5, 2]^2*a[1, 5, 5]*a[1, 6, 2]), 
   a[4, 14, 2]^2/(a[1, 1, 1]*a[2, 2, 3]*a[2, 15, 8]*a[3, 15, 0]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2])}, 
  {a[1, 10, 1], a[4, 103, 1], (a[1, 1, 1]*a[1, 6, 2]*a[1, 10, 6]*a[2, 60, 5]*
     a[3, 129, 5])/a[4, 103, 1]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 5, 5]*a[1, 10, 1]^2)/(a[1, 10, 6]*a[2, 60, 5]*a[3, 129, 5]), 1}, 
  {a[2, 35, 5], a[1, 10, 1], (a[1, 10, 6]*a[2, 60, 5]*a[3, 129, 5])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 10, 1]^2), 
   (a[1, 1, 1]*a[1, 6, 2]*a[2, 35, 5]^2)/(a[1, 10, 6]*a[2, 60, 5]*
     a[3, 129, 5]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5])}, 
  {a[1, 3, 5], a[3, 52, 5], (a[1, 10, 6]*a[3, 44, 6]*a[3, 129, 5])/
    (a[1, 5, 5]*a[3, 52, 5]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 3, 5]^2*a[1, 6, 2])/(a[1, 10, 6]*a[3, 44, 6]*a[3, 129, 5]), 
   a[1, 5, 5]^(-1)}, {a[1, 6, 5], a[3, 93, 8], 
   (a[2, 15, 8]*a[2, 60, 5]*a[3, 129, 5])/(a[1, 1, 6]*a[3, 93, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2]*a[1, 6, 5]^2)/
    (a[2, 15, 8]*a[2, 60, 5]*a[3, 129, 5]), a[1, 1, 6]^(-1)}, 
  {a[4, 70, 1], a[1, 3, 5], (a[1, 10, 6]*a[3, 44, 6]*a[3, 129, 5])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 5]^2*a[1, 6, 2]), 
   a[4, 70, 1]^2/(a[1, 5, 5]*a[1, 10, 6]*a[3, 44, 6]*a[3, 129, 5]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2])}, 
  {a[3, 142, 5], a[2, 33, 5], (a[2, 15, 8]*a[3, 44, 6]*a[3, 129, 5])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 5, 5]*a[1, 6, 2]*a[2, 33, 5]^2), 
   (a[1, 1, 8]*a[1, 2, 2]*a[3, 142, 5]^2)/(a[2, 15, 8]*a[3, 44, 6]*
     a[3, 129, 5]), 1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 5, 5]*a[1, 6, 2])}, 
  {a[2, 33, 5], a[5, 5, 5], (a[1, 1, 8]*a[1, 2, 2]*a[2, 15, 8]*a[3, 44, 6]*
     a[3, 129, 5])/a[5, 5, 5]^2, (a[1, 1, 1]*a[1, 1, 6]*a[1, 5, 5]*a[1, 6, 2]*
     a[2, 33, 5]^2)/(a[2, 15, 8]*a[3, 44, 6]*a[3, 129, 5]), 1}, 
  {a[4, 81, 5], a[1, 6, 5], (a[2, 15, 8]*a[2, 60, 5]*a[3, 129, 5])/
    (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2]*a[1, 6, 5]^2), 
   a[4, 81, 5]^2/(a[1, 1, 6]*a[2, 15, 8]*a[2, 60, 5]*a[3, 129, 5]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2])}, 
  {a[2, 33, 8], a[2, 3, 3], (a[2, 2, 3]*a[2, 15, 8]*a[3, 129, 5])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 5, 5]*a[2, 3, 3]^2), 
   (a[1, 1, 8]*a[1, 2, 2]*a[1, 6, 2]*a[2, 33, 8]^2)/
    (a[2, 2, 3]*a[2, 15, 8]*a[3, 129, 5]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 5, 5])}, {a[2, 45, 7], a[1, 3, 1], 
   (a[1, 10, 6]*a[2, 20, 6]*a[2, 60, 5])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 1]^2*
     a[1, 5, 5]), (a[1, 1, 1]*a[1, 6, 2]*a[2, 45, 7]^2)/
    (a[1, 2, 2]*a[1, 10, 6]*a[2, 20, 6]*a[2, 60, 5]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5])}, 
  {a[1, 3, 1], a[3, 90, 8], (a[1, 1, 1]*a[1, 6, 2]*a[1, 10, 6]*a[2, 20, 6]*
     a[2, 60, 5])/(a[1, 2, 2]*a[3, 90, 8]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 1]^2*a[1, 5, 5])/
    (a[1, 10, 6]*a[2, 20, 6]*a[2, 60, 5]), a[1, 2, 2]^(-1)}, 
  {a[1, 11, 6], a[2, 28, 6], (a[1, 10, 6]*a[2, 20, 6]*a[3, 44, 6])/
    (a[1, 2, 2]*a[1, 5, 5]*a[2, 28, 6]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[1, 11, 6]^2)/
    (a[1, 10, 6]*a[2, 20, 6]*a[3, 44, 6]), 1/(a[1, 2, 2]*a[1, 5, 5])}, 
  {a[1, 12, 8], a[2, 21, 8], (a[2, 15, 8]*a[2, 20, 6]*a[2, 60, 5])/
    (a[1, 1, 6]*a[1, 2, 2]*a[2, 21, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 5, 5]*a[1, 6, 2]*a[1, 12, 8]^2)/
    (a[2, 15, 8]*a[2, 20, 6]*a[2, 60, 5]), 1/(a[1, 1, 6]*a[1, 2, 2])}, 
  {a[3, 80, 5], a[1, 2, 8], (a[2, 15, 8]*a[2, 20, 6]*a[3, 44, 6])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 2]*a[1, 2, 8]^2*a[1, 5, 5]*a[1, 6, 2]), 
   (a[1, 1, 8]*a[3, 80, 5]^2)/(a[2, 15, 8]*a[2, 20, 6]*a[3, 44, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2])}, 
  {a[1, 2, 8], a[4, 55, 8], (a[1, 1, 8]*a[2, 15, 8]*a[2, 20, 6]*a[3, 44, 6])/
    a[4, 55, 8]^2, (a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 2]*a[1, 2, 8]^2*a[1, 5, 5]*
     a[1, 6, 2])/(a[2, 15, 8]*a[2, 20, 6]*a[3, 44, 6]), 1}, 
  {a[2, 30, 1], a[2, 55, 1], (a[1, 10, 6]*a[3, 21, 7]*a[3, 129, 5])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[2, 55, 1]^2), 
   (a[1, 1, 1]*a[1, 2, 2]*a[1, 6, 2]*a[2, 30, 1]^2)/
    (a[1, 10, 6]*a[3, 21, 7]*a[3, 129, 5]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5])}, {a[1, 4, 5], a[3, 79, 5], 
   (a[1, 6, 2]*a[1, 10, 6]*a[2, 2, 3]*a[3, 129, 5])/
    (a[1, 5, 5]*a[3, 79, 5]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 4, 5]^2)/(a[1, 10, 6]*a[2, 2, 3]*a[3, 129, 5]), a[1, 5, 5]^(-1)}, 
  {a[3, 126, 6], a[1, 4, 5], (a[1, 10, 6]*a[2, 2, 3]*a[3, 129, 5])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 4, 5]^2), 
   (a[1, 6, 2]*a[3, 126, 6]^2)/(a[1, 5, 5]*a[1, 10, 6]*a[2, 2, 3]*
     a[3, 129, 5]), 1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 5, 5])}, {a[2, 36, 2], a[1, 6, 8], 
   (a[2, 2, 3]*a[2, 15, 8]*a[2, 20, 6])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 2]*
     a[1, 5, 5]*a[1, 6, 8]^2), (a[1, 1, 8]*a[1, 6, 2]*a[2, 36, 2]^2)/
    (a[2, 2, 3]*a[2, 15, 8]*a[2, 20, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 2]*a[1, 5, 5])}, 
  {a[2, 55, 6], a[1, 4, 1], (a[1, 10, 6]*a[2, 20, 6]*a[3, 21, 7])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 4, 1]^2*a[1, 5, 5]), 
   (a[1, 1, 1]*a[1, 6, 2]*a[2, 55, 6]^2)/(a[1, 10, 6]*a[2, 20, 6]*
     a[3, 21, 7]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5])}, 
  {a[1, 13, 1], a[2, 13, 1], (a[1, 10, 6]*a[2, 60, 5]*a[3, 33, 6])/
    (a[1, 1, 8]*a[1, 2, 2]*a[2, 13, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 5, 5]*a[1, 6, 2]*a[1, 13, 1]^2)/
    (a[1, 10, 6]*a[2, 60, 5]*a[3, 33, 6]), 1/(a[1, 1, 8]*a[1, 2, 2])}, 
  {a[2, 31, 5], a[4, 97, 5], (a[1, 2, 2]*a[2, 15, 8]*a[3, 21, 7]*
     a[3, 129, 5])/(a[1, 1, 6]*a[4, 97, 5]^2), 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 5, 5]*a[1, 6, 2]*a[2, 31, 5]^2)/
    (a[2, 15, 8]*a[3, 21, 7]*a[3, 129, 5]), a[1, 1, 6]^(-1)}, 
  {a[4, 49, 5], a[2, 31, 5], (a[2, 15, 8]*a[3, 21, 7]*a[3, 129, 5])/
    (a[1, 1, 1]*a[1, 1, 8]*a[1, 5, 5]*a[1, 6, 2]*a[2, 31, 5]^2), 
   (a[1, 2, 2]*a[4, 49, 5]^2)/(a[1, 1, 6]*a[2, 15, 8]*a[3, 21, 7]*
     a[3, 129, 5]), 1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*
     a[1, 6, 2])}, {a[1, 2, 6], a[4, 7, 6], 
   (a[1, 1, 6]*a[1, 10, 6]*a[3, 33, 6]*a[3, 44, 6])/a[4, 7, 6]^2, 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 6]^2*a[1, 5, 5]*a[1, 6, 2])/
    (a[1, 10, 6]*a[3, 33, 6]*a[3, 44, 6]), 1}, {a[3, 2, 1], a[1, 2, 6], 
   (a[1, 10, 6]*a[3, 33, 6]*a[3, 44, 6])/(a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 2, 6]^2*a[1, 5, 5]*a[1, 6, 2]), (a[1, 1, 6]*a[3, 2, 1]^2)/
    (a[1, 10, 6]*a[3, 33, 6]*a[3, 44, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2])}, 
  {a[2, 39, 8], a[3, 63, 2], (a[2, 15, 8]*a[3, 33, 6]*a[3, 44, 6])/
    (a[1, 1, 1]*a[1, 6, 2]*a[3, 63, 2]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[2, 39, 8]^2)/
    (a[2, 15, 8]*a[3, 33, 6]*a[3, 44, 6]), 1/(a[1, 1, 1]*a[1, 6, 2])}, 
  {a[3, 5, 8], a[1, 9, 5], (a[2, 15, 8]*a[2, 60, 5]*a[3, 33, 6])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 6, 2]*a[1, 9, 5]^2), 
   (a[1, 5, 5]*a[3, 5, 8]^2)/(a[2, 15, 8]*a[2, 60, 5]*a[3, 33, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 6, 2])}, 
  {a[1, 9, 5], a[4, 106, 2], (a[1, 5, 5]*a[2, 15, 8]*a[2, 60, 5]*a[3, 33, 6])/
    a[4, 106, 2]^2, (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 6, 2]*
     a[1, 9, 5]^2)/(a[2, 15, 8]*a[2, 60, 5]*a[3, 33, 6]), 1}, 
  {a[1, 10, 2], a[2, 11, 6], (a[1, 6, 2]*a[1, 10, 6]*a[2, 2, 3]*a[2, 20, 6])/
    (a[1, 2, 2]*a[1, 5, 5]*a[2, 11, 6]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 2]^2)/
    (a[1, 10, 6]*a[2, 2, 3]*a[2, 20, 6]), 1/(a[1, 2, 2]*a[1, 5, 5])}, 
  {a[3, 94, 8], a[1, 10, 2], (a[1, 10, 6]*a[2, 2, 3]*a[2, 20, 6])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 2]^2), 
   (a[1, 6, 2]*a[3, 94, 8]^2)/(a[1, 2, 2]*a[1, 5, 5]*a[1, 10, 6]*a[2, 2, 3]*
     a[2, 20, 6]), 1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 5, 5])}, {a[1, 6, 8], a[4, 42, 2], 
   (a[1, 1, 8]*a[1, 6, 2]*a[2, 2, 3]*a[2, 15, 8]*a[2, 20, 6])/a[4, 42, 2]^2, 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 8]^2)/
    (a[2, 2, 3]*a[2, 15, 8]*a[2, 20, 6]), 1}, {a[1, 4, 1], a[4, 86, 2], 
   (a[1, 1, 1]*a[1, 6, 2]*a[1, 10, 6]*a[2, 20, 6]*a[3, 21, 7])/a[4, 86, 2]^2, 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 4, 1]^2*a[1, 5, 5])/
    (a[1, 10, 6]*a[2, 20, 6]*a[3, 21, 7]), 1}, {a[1, 3, 7], a[3, 138, 8], 
   (a[2, 15, 8]*a[2, 20, 6]*a[3, 21, 7])/(a[1, 1, 6]*a[3, 138, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 7]^2*a[1, 5, 5]*a[1, 6, 2])/
    (a[2, 15, 8]*a[2, 20, 6]*a[3, 21, 7]), a[1, 1, 6]^(-1)}, 
  {a[4, 85, 2], a[1, 3, 7], (a[2, 15, 8]*a[2, 20, 6]*a[3, 21, 7])/
    (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 7]^2*a[1, 5, 5]*a[1, 6, 2]), 
   a[4, 85, 2]^2/(a[1, 1, 6]*a[2, 15, 8]*a[2, 20, 6]*a[3, 21, 7]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2])}, 
  {a[1, 6, 7], a[3, 32, 6], (a[1, 10, 6]*a[3, 21, 7]*a[3, 33, 6])/
    (a[1, 1, 8]*a[3, 32, 6]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 2]*a[1, 5, 5]*
     a[1, 6, 2]*a[1, 6, 7]^2)/(a[1, 10, 6]*a[3, 21, 7]*a[3, 33, 6]), 
   a[1, 1, 8]^(-1)}, {a[4, 87, 2], a[1, 6, 7], 
   (a[1, 10, 6]*a[3, 21, 7]*a[3, 33, 6])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 2]*
     a[1, 5, 5]*a[1, 6, 2]*a[1, 6, 7]^2), 
   a[4, 87, 2]^2/(a[1, 1, 8]*a[1, 10, 6]*a[3, 21, 7]*a[3, 33, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2])}, 
  {a[3, 31, 7], a[2, 35, 2], (a[2, 15, 8]*a[3, 21, 7]*a[3, 33, 6])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[2, 35, 2]^2), 
   (a[1, 2, 2]*a[1, 5, 5]*a[3, 31, 7]^2)/(a[2, 15, 8]*a[3, 21, 7]*
     a[3, 33, 6]), 1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2])}, 
  {a[2, 35, 2], a[5, 4, 2], (a[1, 2, 2]*a[1, 5, 5]*a[2, 15, 8]*a[3, 21, 7]*
     a[3, 33, 6])/a[5, 4, 2]^2, (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*
     a[2, 35, 2]^2)/(a[2, 15, 8]*a[3, 21, 7]*a[3, 33, 6]), 1}, 
  {a[1, 3, 6], a[4, 23, 6], (a[1, 1, 6]*a[1, 6, 2]*a[1, 10, 6]*a[2, 2, 3]*
     a[3, 33, 6])/a[4, 23, 6]^2, (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 3, 6]^2*a[1, 5, 5])/(a[1, 10, 6]*a[2, 2, 3]*a[3, 33, 6]), 1}, 
  {a[2, 13, 6], a[1, 3, 6], (a[1, 10, 6]*a[2, 2, 3]*a[3, 33, 6])/
    (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 6]^2*a[1, 5, 5]), 
   (a[1, 1, 6]*a[1, 6, 2]*a[2, 13, 6]^2)/(a[1, 10, 6]*a[2, 2, 3]*
     a[3, 33, 6]), 1/(a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5])}, 
  {a[1, 4, 2], a[3, 23, 2], (a[2, 2, 3]*a[2, 15, 8]*a[3, 33, 6])/
    (a[1, 1, 1]*a[3, 23, 2]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 4, 2]^2*a[1, 5, 5]*a[1, 6, 2])/(a[2, 2, 3]*a[2, 15, 8]*
     a[3, 33, 6]), a[1, 1, 1]^(-1)}, {a[4, 43, 2], a[1, 4, 2], 
   (a[2, 2, 3]*a[2, 15, 8]*a[3, 33, 6])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 4, 2]^2*a[1, 5, 5]*a[1, 6, 2]), 
   a[4, 43, 2]^2/(a[1, 1, 1]*a[2, 2, 3]*a[2, 15, 8]*a[3, 33, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 5]*a[1, 6, 2])}}, 
 {{a[2, 1, 4], a[1, 10, 8], (a[1, 11, 8]*a[2, 36, 2]*a[3, 74, 6])/
    (a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 1]*a[1, 5, 5]*a[1, 10, 8]^2), 
   (a[1, 1, 8]*a[1, 4, 2]*a[2, 1, 4]^2)/(a[1, 11, 8]*a[2, 36, 2]*
     a[3, 74, 6]), 1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 1]*a[1, 5, 5])}, 
  {a[1, 12, 8], a[2, 15, 8], (a[1, 11, 8]*a[2, 36, 2]*a[3, 5, 8])/
    (a[1, 1, 6]*a[1, 5, 1]*a[2, 15, 8]^2), 
   (a[1, 1, 2]*a[1, 1, 8]*a[1, 4, 2]*a[1, 5, 5]*a[1, 12, 8]^2)/
    (a[1, 11, 8]*a[2, 36, 2]*a[3, 5, 8]), 1/(a[1, 1, 6]*a[1, 5, 1])}, 
  {a[2, 52, 0], a[1, 9, 5], (a[1, 11, 8]*a[2, 27, 1]*a[3, 5, 8])/
    (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 1]*a[1, 9, 5]^2), 
   (a[1, 4, 2]*a[1, 5, 5]*a[2, 52, 0]^2)/(a[1, 11, 8]*a[2, 27, 1]*
     a[3, 5, 8]), 1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 1])}, 
  {a[2, 44, 2], a[1, 6, 8], (a[1, 11, 8]*a[2, 34, 3]*a[2, 36, 2])/
    (a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5]*a[1, 6, 8]^2), 
   (a[1, 1, 8]*a[1, 4, 2]*a[2, 44, 2]^2)/(a[1, 5, 1]*a[1, 11, 8]*a[2, 34, 3]*
     a[2, 36, 2]), 1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 1]*a[1, 5, 5])}, 
  {a[3, 70, 6], a[1, 3, 3], (a[1, 11, 8]*a[2, 27, 1]*a[3, 74, 6])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 3]^2*a[1, 5, 1]*a[1, 5, 5]), 
   (a[1, 4, 2]*a[3, 70, 6]^2)/(a[1, 1, 2]*a[1, 11, 8]*a[2, 27, 1]*
     a[3, 74, 6]), 1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 1]*
     a[1, 5, 5])}, {a[1, 6, 3], a[3, 69, 6], 
   (a[2, 13, 6]*a[2, 36, 2]*a[3, 74, 6])/(a[1, 5, 5]*a[3, 69, 6]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 2]*a[1, 5, 1]*a[1, 6, 3]^2)/
    (a[2, 13, 6]*a[2, 36, 2]*a[3, 74, 6]), a[1, 5, 5]^(-1)}, 
  {a[1, 8, 2], a[2, 41, 0], (a[1, 4, 2]*a[1, 11, 8]*a[2, 27, 1]*a[2, 34, 3])/
    (a[1, 1, 2]*a[1, 5, 1]*a[2, 41, 0]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 8, 2]^2)/
    (a[1, 11, 8]*a[2, 27, 1]*a[2, 34, 3]), 1/(a[1, 1, 2]*a[1, 5, 1])}, 
  {a[3, 65, 6], a[1, 8, 2], (a[1, 11, 8]*a[2, 27, 1]*a[2, 34, 3])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 8, 2]^2), 
   (a[1, 4, 2]*a[3, 65, 6]^2)/(a[1, 1, 2]*a[1, 5, 1]*a[1, 11, 8]*a[2, 27, 1]*
     a[2, 34, 3]), 1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 1]*
     a[1, 5, 5])}, {a[1, 10, 2], a[2, 2, 3], 
   (a[2, 13, 6]*a[2, 34, 3]*a[2, 36, 2])/(a[1, 5, 1]*a[1, 5, 5]*
     a[2, 2, 3]^2), (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 2]*
     a[1, 10, 2]^2)/(a[2, 13, 6]*a[2, 34, 3]*a[2, 36, 2]), 
   1/(a[1, 5, 1]*a[1, 5, 5])}, {a[1, 3, 7], a[2, 59, 4], 
   (a[1, 11, 8]*a[2, 36, 2]*a[3, 22, 7])/(a[1, 1, 6]*a[1, 5, 1]*
     a[2, 59, 4]^2), (a[1, 1, 2]*a[1, 1, 8]*a[1, 3, 7]^2*a[1, 4, 2]*
     a[1, 5, 5])/(a[1, 11, 8]*a[2, 36, 2]*a[3, 22, 7]), 
   1/(a[1, 1, 6]*a[1, 5, 1])}, {a[1, 2, 2], a[4, 43, 2], 
   (a[1, 1, 2]*a[2, 13, 6]*a[2, 36, 2]*a[3, 5, 8])/a[4, 43, 2]^2, 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]^2*a[1, 4, 2]*a[1, 5, 1]*a[1, 5, 5])/
    (a[2, 13, 6]*a[2, 36, 2]*a[3, 5, 8]), 1}, {a[2, 37, 3], a[1, 3, 6], 
   (a[2, 13, 6]*a[2, 27, 1]*a[2, 34, 3])/(a[1, 1, 2]*a[1, 1, 8]*a[1, 3, 6]^2*
     a[1, 5, 1]*a[1, 5, 5]), (a[1, 1, 6]*a[1, 4, 2]*a[2, 37, 3]^2)/
    (a[2, 13, 6]*a[2, 27, 1]*a[2, 34, 3]), 
   1/(a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 1]*a[1, 5, 5])}, 
  {a[2, 61, 0], a[1, 13, 7], (a[1, 11, 8]*a[2, 27, 1]*a[3, 22, 7])/
    (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 1]*a[1, 13, 7]^2), 
   (a[1, 4, 2]*a[1, 5, 5]*a[2, 61, 0]^2)/(a[1, 11, 8]*a[2, 27, 1]*
     a[3, 22, 7]), 1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 1])}, 
  {a[1, 13, 1], a[3, 33, 6], (a[2, 13, 6]*a[2, 27, 1]*a[3, 5, 8])/
    (a[1, 1, 8]*a[3, 33, 6]^2), (a[1, 1, 2]*a[1, 1, 6]*a[1, 4, 2]*a[1, 5, 1]*
     a[1, 5, 5]*a[1, 13, 1]^2)/(a[2, 13, 6]*a[2, 27, 1]*a[3, 5, 8]), 
   a[1, 1, 8]^(-1)}, {a[2, 19, 6], a[2, 7, 6], 
   (a[2, 13, 6]*a[2, 27, 1]*a[3, 74, 6])/(a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*
     a[2, 7, 6]^2), (a[1, 1, 6]*a[1, 4, 2]*a[1, 5, 1]*a[2, 19, 6]^2)/
    (a[2, 13, 6]*a[2, 27, 1]*a[3, 74, 6]), 
   1/(a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5])}, {a[1, 3, 2], a[4, 60, 2], 
   (a[1, 1, 2]*a[2, 13, 6]*a[2, 36, 2]*a[3, 22, 7])/a[4, 60, 2]^2, 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]^2*a[1, 4, 2]*a[1, 5, 1]*a[1, 5, 5])/
    (a[2, 13, 6]*a[2, 36, 2]*a[3, 22, 7]), 1}, {a[3, 32, 2], a[1, 3, 2], 
   (a[2, 13, 6]*a[2, 36, 2]*a[3, 22, 7])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]^2*
     a[1, 4, 2]*a[1, 5, 1]*a[1, 5, 5]), (a[1, 1, 2]*a[3, 32, 2]^2)/
    (a[2, 13, 6]*a[2, 36, 2]*a[3, 22, 7]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 2]*a[1, 5, 1]*a[1, 5, 5])}, 
  {a[1, 6, 7], a[3, 26, 2], (a[2, 13, 6]*a[2, 27, 1]*a[3, 22, 7])/
    (a[1, 1, 8]*a[3, 26, 2]^2), (a[1, 1, 2]*a[1, 1, 6]*a[1, 4, 2]*a[1, 5, 1]*
     a[1, 5, 5]*a[1, 6, 7]^2)/(a[2, 13, 6]*a[2, 27, 1]*a[3, 22, 7]), 
   a[1, 1, 8]^(-1)}}, {{a[1, 4, 0], a[3, 15, 0], 
   (a[2, 4, 1]*a[2, 29, 6]*a[3, 18, 0])/(a[1, 1, 8]*a[3, 15, 0]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 4, 0]^2*a[1, 5, 2]*a[1, 5, 5])/
    (a[2, 4, 1]*a[2, 29, 6]*a[3, 18, 0]), a[1, 1, 8]^(-1)}, 
  {a[1, 7, 0], a[2, 58, 1], (a[1, 11, 8]*a[2, 4, 1]*a[3, 121, 0])/
    (a[1, 1, 0]*a[1, 1, 2]*a[2, 58, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5]*a[1, 7, 0]^2)/
    (a[1, 11, 8]*a[2, 4, 1]*a[3, 121, 0]), 1/(a[1, 1, 0]*a[1, 1, 2])}, 
  {a[2, 8, 1], a[1, 12, 5], (a[1, 11, 8]*a[2, 4, 1]*a[3, 18, 0])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 12, 5]^2), 
   (a[1, 5, 2]*a[1, 5, 5]*a[2, 8, 1]^2)/(a[1, 11, 8]*a[2, 4, 1]*a[3, 18, 0]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8])}, 
  {a[2, 33, 6], a[2, 3, 1], (a[2, 4, 1]*a[2, 29, 6]*a[3, 129, 3])/
    (a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*a[2, 3, 1]^2), 
   (a[1, 1, 0]*a[1, 1, 6]*a[1, 5, 2]*a[2, 33, 6]^2)/
    (a[2, 4, 1]*a[2, 29, 6]*a[3, 129, 3]), 
   1/(a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5])}, {a[1, 5, 0], a[3, 16, 0], 
   (a[2, 4, 1]*a[2, 29, 6]*a[3, 57, 7])/(a[1, 1, 8]*a[3, 16, 0]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 0]^2*a[1, 5, 2]*a[1, 5, 5])/
    (a[2, 4, 1]*a[2, 29, 6]*a[3, 57, 7]), a[1, 1, 8]^(-1)}, 
  {a[1, 6, 6], a[4, 63, 6], (a[1, 1, 6]*a[2, 4, 1]*a[2, 29, 6]*a[3, 121, 0])/
    a[4, 63, 6]^2, (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5]*
     a[1, 6, 6]^2)/(a[2, 4, 1]*a[2, 29, 6]*a[3, 121, 0]), 1}, 
  {a[2, 17, 1], a[1, 14, 3], (a[1, 11, 8]*a[2, 4, 1]*a[3, 57, 7])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 14, 3]^2), 
   (a[1, 5, 2]*a[1, 5, 5]*a[2, 17, 1]^2)/(a[1, 11, 8]*a[2, 4, 1]*
     a[3, 57, 7]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8])}, 
  {a[3, 140, 3], a[1, 4, 3], (a[1, 11, 8]*a[2, 4, 1]*a[3, 129, 3])/
    (a[1, 1, 0]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 3]^2*a[1, 5, 5]), 
   (a[1, 5, 2]*a[3, 140, 3]^2)/(a[1, 1, 2]*a[1, 11, 8]*a[2, 4, 1]*
     a[3, 129, 3]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 5, 5])}, {a[2, 32, 0], a[3, 137, 6], 
   (a[2, 29, 6]*a[3, 61, 5]*a[3, 121, 0])/(a[1, 5, 2]*a[1, 5, 5]*
     a[3, 137, 6]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*
     a[2, 32, 0]^2)/(a[2, 29, 6]*a[3, 61, 5]*a[3, 121, 0]), 
   1/(a[1, 5, 2]*a[1, 5, 5])}, {a[3, 63, 5], a[2, 30, 5], 
   (a[2, 29, 6]*a[3, 18, 0]*a[3, 61, 5])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*
     a[1, 5, 5]*a[2, 30, 5]^2), (a[1, 1, 0]*a[1, 1, 2]*a[3, 63, 5]^2)/
    (a[2, 29, 6]*a[3, 18, 0]*a[3, 61, 5]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5])}, 
  {a[3, 38, 5], a[1, 4, 8], (a[1, 11, 8]*a[3, 61, 5]*a[3, 121, 0])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 4, 8]^2*a[1, 5, 2]*a[1, 5, 5]), 
   (a[1, 1, 8]*a[3, 38, 5]^2)/(a[1, 11, 8]*a[3, 61, 5]*a[3, 121, 0]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 2]*a[1, 5, 5])}, 
  {a[4, 76, 8], a[1, 6, 5], (a[1, 11, 8]*a[3, 18, 0]*a[3, 61, 5])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5]*a[1, 6, 5]^2), 
   a[4, 76, 8]^2/(a[1, 1, 6]*a[1, 11, 8]*a[3, 18, 0]*a[3, 61, 5]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5])}, 
  {a[2, 30, 8], a[2, 55, 8], (a[1, 11, 8]*a[3, 61, 5]*a[3, 129, 3])/
    (a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5]*a[2, 55, 8]^2), 
   (a[1, 1, 0]*a[1, 1, 8]*a[1, 5, 2]*a[2, 30, 8]^2)/
    (a[1, 11, 8]*a[3, 61, 5]*a[3, 129, 3]), 
   1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5])}, {a[2, 31, 3], a[4, 93, 0], 
   (a[1, 1, 0]*a[2, 29, 6]*a[3, 61, 5]*a[3, 129, 3])/
    (a[1, 5, 5]*a[4, 93, 0]^2), (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*
     a[2, 31, 3]^2)/(a[2, 29, 6]*a[3, 61, 5]*a[3, 129, 3]), a[1, 5, 5]^(-1)}, 
  {a[4, 68, 2], a[2, 31, 3], (a[2, 29, 6]*a[3, 61, 5]*a[3, 129, 3])/
    (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[2, 31, 3]^2), 
   (a[1, 1, 0]*a[4, 68, 2]^2)/(a[1, 5, 5]*a[2, 29, 6]*a[3, 61, 5]*
     a[3, 129, 3]), 1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*
     a[1, 5, 5])}, {a[3, 60, 2], a[2, 17, 3], 
   (a[2, 29, 6]*a[3, 57, 7]*a[3, 61, 5])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*
     a[1, 5, 5]*a[2, 17, 3]^2), (a[1, 1, 0]*a[1, 1, 2]*a[3, 60, 2]^2)/
    (a[2, 29, 6]*a[3, 57, 7]*a[3, 61, 5]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5])}, 
  {a[2, 22, 6], a[1, 7, 6], (a[2, 4, 1]*a[2, 29, 6]*a[2, 34, 3])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*a[1, 7, 6]^2), 
   (a[1, 1, 6]*a[1, 5, 2]*a[2, 22, 6]^2)/(a[2, 4, 1]*a[2, 29, 6]*
     a[2, 34, 3]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5])}, 
  {a[1, 9, 2], a[2, 53, 2], (a[1, 5, 2]*a[1, 11, 8]*a[2, 4, 1]*a[2, 34, 3])/
    (a[1, 1, 0]*a[1, 1, 2]*a[2, 53, 2]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 9, 2]^2)/
    (a[1, 11, 8]*a[2, 4, 1]*a[2, 34, 3]), 1/(a[1, 1, 0]*a[1, 1, 2])}, 
  {a[3, 97, 6], a[1, 9, 2], (a[1, 11, 8]*a[2, 4, 1]*a[2, 34, 3])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[1, 9, 2]^2), 
   (a[1, 5, 2]*a[3, 97, 6]^2)/(a[1, 1, 0]*a[1, 1, 2]*a[1, 11, 8]*a[2, 4, 1]*
     a[2, 34, 3]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 5, 5])}, {a[5, 11, 8], a[2, 30, 8], 
   (a[1, 11, 8]*a[3, 61, 5]*a[3, 129, 3])/(a[1, 1, 0]*a[1, 1, 8]*a[1, 5, 2]*
     a[2, 30, 8]^2), a[5, 11, 8]^2/(a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5]*
     a[1, 11, 8]*a[3, 61, 5]*a[3, 129, 3]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5])}, 
  {a[1, 7, 6], a[4, 100, 6], (a[1, 1, 6]*a[1, 5, 2]*a[2, 4, 1]*a[2, 29, 6]*
     a[2, 34, 3])/a[4, 100, 6]^2, (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 8]*
     a[1, 5, 5]*a[1, 7, 6]^2)/(a[2, 4, 1]*a[2, 29, 6]*a[2, 34, 3]), 1}, 
  {a[1, 2, 2], a[4, 14, 2], (a[1, 1, 2]*a[2, 29, 6]*a[2, 36, 2]*a[3, 18, 0])/
    a[4, 14, 2]^2, (a[1, 1, 0]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]^2*a[1, 5, 2]*
     a[1, 5, 5])/(a[2, 29, 6]*a[2, 36, 2]*a[3, 18, 0]), 1}, 
  {a[2, 14, 6], a[2, 32, 6], (a[2, 29, 6]*a[2, 36, 2]*a[3, 121, 0])/
    (a[1, 1, 0]*a[1, 5, 2]*a[1, 5, 5]*a[2, 32, 6]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[2, 14, 6]^2)/
    (a[2, 29, 6]*a[2, 36, 2]*a[3, 121, 0]), 
   1/(a[1, 1, 0]*a[1, 5, 2]*a[1, 5, 5])}, {a[1, 12, 8], a[2, 15, 8], 
   (a[1, 11, 8]*a[2, 36, 2]*a[3, 18, 0])/(a[1, 1, 0]*a[1, 1, 6]*
     a[2, 15, 8]^2), (a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5]*
     a[1, 12, 8]^2)/(a[1, 11, 8]*a[2, 36, 2]*a[3, 18, 0]), 
   1/(a[1, 1, 0]*a[1, 1, 6])}, {a[3, 77, 0], a[1, 2, 8], 
   (a[1, 11, 8]*a[2, 36, 2]*a[3, 121, 0])/(a[1, 1, 2]*a[1, 1, 6]*a[1, 2, 8]^2*
     a[1, 5, 2]*a[1, 5, 5]), (a[1, 1, 8]*a[3, 77, 0]^2)/
    (a[1, 1, 0]*a[1, 11, 8]*a[2, 36, 2]*a[3, 121, 0]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 2]*a[1, 5, 5])}, 
  {a[2, 42, 6], a[3, 59, 6], (a[2, 29, 6]*a[3, 18, 0]*a[3, 29, 2])/
    (a[1, 1, 8]*a[1, 5, 2]*a[3, 59, 6]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5]*a[2, 42, 6]^2)/
    (a[2, 29, 6]*a[3, 18, 0]*a[3, 29, 2]), 1/(a[1, 1, 8]*a[1, 5, 2])}, 
  {a[4, 51, 5], a[1, 5, 7], (a[1, 11, 8]*a[3, 57, 7]*a[3, 61, 5])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5]*a[1, 5, 7]^2), 
   a[4, 51, 5]^2/(a[1, 1, 6]*a[1, 11, 8]*a[3, 57, 7]*a[3, 61, 5]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5])}, 
  {a[2, 56, 8], a[2, 42, 3], (a[1, 11, 8]*a[3, 29, 2]*a[3, 121, 0])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 5, 2]*a[2, 42, 3]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 5]*a[2, 56, 8]^2)/
    (a[1, 11, 8]*a[3, 29, 2]*a[3, 121, 0]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 5, 2])}, {a[3, 39, 8], a[1, 9, 5], 
   (a[1, 11, 8]*a[3, 18, 0]*a[3, 29, 2])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*
     a[1, 1, 8]*a[1, 5, 2]*a[1, 9, 5]^2), (a[1, 5, 5]*a[3, 39, 8]^2)/
    (a[1, 11, 8]*a[3, 18, 0]*a[3, 29, 2]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2])}, 
  {a[2, 31, 0], a[4, 21, 6], (a[1, 1, 6]*a[2, 29, 6]*a[3, 29, 2]*
     a[3, 121, 0])/(a[1, 5, 2]*a[4, 21, 6]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*a[2, 31, 0]^2)/
    (a[2, 29, 6]*a[3, 29, 2]*a[3, 121, 0]), a[1, 5, 2]^(-1)}, 
  {a[1, 6, 3], a[3, 122, 3], (a[2, 29, 6]*a[2, 36, 2]*a[3, 129, 3])/
    (a[1, 5, 5]*a[3, 122, 3]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 5, 2]*a[1, 6, 3]^2)/(a[2, 29, 6]*a[2, 36, 2]*a[3, 129, 3]), 
   a[1, 5, 5]^(-1)}, {a[3, 141, 8], a[2, 33, 3], 
   (a[2, 29, 6]*a[3, 29, 2]*a[3, 129, 3])/(a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 2]*
     a[1, 5, 5]*a[2, 33, 3]^2), (a[1, 1, 0]*a[1, 1, 6]*a[3, 141, 8]^2)/
    (a[2, 29, 6]*a[3, 29, 2]*a[3, 129, 3]), 
   1/(a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5])}, 
  {a[2, 3, 6], a[1, 8, 8], (a[1, 11, 8]*a[2, 34, 3]*a[3, 61, 5])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5]*a[1, 8, 8]^2), 
   (a[1, 1, 8]*a[1, 5, 2]*a[2, 3, 6]^2)/(a[1, 11, 8]*a[2, 34, 3]*
     a[3, 61, 5]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5])}, 
  {a[2, 1, 4], a[1, 10, 8], (a[1, 11, 8]*a[2, 36, 2]*a[3, 129, 3])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5]*a[1, 10, 8]^2), 
   (a[1, 1, 8]*a[1, 5, 2]*a[2, 1, 4]^2)/(a[1, 11, 8]*a[2, 36, 2]*
     a[3, 129, 3]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5])}, 
  {a[3, 34, 2], a[1, 3, 2], (a[2, 29, 6]*a[2, 36, 2]*a[3, 57, 7])/
    (a[1, 1, 0]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]^2*a[1, 5, 2]*a[1, 5, 5]), 
   (a[1, 1, 2]*a[3, 34, 2]^2)/(a[2, 29, 6]*a[2, 36, 2]*a[3, 57, 7]), 
   1/(a[1, 1, 0]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5])}, 
  {a[2, 28, 7], a[3, 28, 2], (a[2, 29, 6]*a[3, 29, 2]*a[3, 57, 7])/
    (a[1, 1, 8]*a[1, 5, 2]*a[3, 28, 2]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5]*a[2, 28, 7]^2)/
    (a[2, 29, 6]*a[3, 29, 2]*a[3, 57, 7]), 1/(a[1, 1, 8]*a[1, 5, 2])}, 
  {a[1, 3, 2], a[4, 26, 2], (a[1, 1, 2]*a[2, 29, 6]*a[2, 36, 2]*a[3, 57, 7])/
    a[4, 26, 2]^2, (a[1, 1, 0]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]^2*a[1, 5, 2]*
     a[1, 5, 5])/(a[2, 29, 6]*a[2, 36, 2]*a[3, 57, 7]), 1}, 
  {a[4, 47, 3], a[1, 3, 7], (a[1, 11, 8]*a[2, 36, 2]*a[3, 57, 7])/
    (a[1, 1, 2]*a[1, 1, 8]*a[1, 3, 7]^2*a[1, 5, 2]*a[1, 5, 5]), 
   a[4, 47, 3]^2/(a[1, 1, 0]*a[1, 1, 6]*a[1, 11, 8]*a[2, 36, 2]*a[3, 57, 7]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5])}, 
  {a[1, 3, 7], a[2, 59, 4], (a[1, 11, 8]*a[2, 36, 2]*a[3, 57, 7])/
    (a[1, 1, 0]*a[1, 1, 6]*a[2, 59, 4]^2), 
   (a[1, 1, 2]*a[1, 1, 8]*a[1, 3, 7]^2*a[1, 5, 2]*a[1, 5, 5])/
    (a[1, 11, 8]*a[2, 36, 2]*a[3, 57, 7]), 1/(a[1, 1, 0]*a[1, 1, 6])}, 
  {a[3, 55, 3], a[1, 13, 7], (a[1, 11, 8]*a[3, 29, 2]*a[3, 57, 7])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 13, 7]^2), 
   (a[1, 5, 5]*a[3, 55, 3]^2)/(a[1, 11, 8]*a[3, 29, 2]*a[3, 57, 7]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2])}, 
  {a[4, 48, 3], a[1, 3, 3], (a[1, 11, 8]*a[3, 29, 2]*a[3, 129, 3])/
    (a[1, 1, 0]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 3]^2*a[1, 5, 2]*a[1, 5, 5]), 
   a[4, 48, 3]^2/(a[1, 1, 2]*a[1, 11, 8]*a[3, 29, 2]*a[3, 129, 3]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5])}, 
  {a[1, 4, 5], a[3, 68, 3], (a[2, 29, 6]*a[2, 34, 3]*a[3, 61, 5])/
    (a[1, 5, 5]*a[3, 68, 3]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 4, 5]^2*a[1, 5, 2])/(a[2, 29, 6]*a[2, 34, 3]*a[3, 61, 5]), 
   a[1, 5, 5]^(-1)}, {a[2, 44, 2], a[1, 6, 8], 
   (a[1, 11, 8]*a[2, 34, 3]*a[2, 36, 2])/(a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5]*
     a[1, 6, 8]^2), (a[1, 1, 8]*a[1, 5, 2]*a[2, 44, 2]^2)/
    (a[1, 1, 0]*a[1, 11, 8]*a[2, 34, 3]*a[2, 36, 2]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 5, 5])}, 
  {a[1, 10, 2], a[2, 2, 3], (a[2, 29, 6]*a[2, 34, 3]*a[2, 36, 2])/
    (a[1, 1, 0]*a[1, 5, 5]*a[2, 2, 3]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 10, 2]^2)/
    (a[2, 29, 6]*a[2, 34, 3]*a[2, 36, 2]), 1/(a[1, 1, 0]*a[1, 5, 5])}, 
  {a[1, 3, 6], a[4, 25, 2], (a[1, 1, 6]*a[2, 29, 6]*a[2, 34, 3]*a[3, 29, 2])/
    a[4, 25, 2]^2, (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 8]*a[1, 3, 6]^2*a[1, 5, 2]*
     a[1, 5, 5])/(a[2, 29, 6]*a[2, 34, 3]*a[3, 29, 2]), 1}, 
  {a[1, 8, 2], a[2, 41, 0], (a[1, 11, 8]*a[2, 34, 3]*a[3, 29, 2])/
    (a[1, 1, 0]*a[1, 1, 2]*a[2, 41, 0]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 5]*a[1, 8, 2]^2)/
    (a[1, 11, 8]*a[2, 34, 3]*a[3, 29, 2]), 1/(a[1, 1, 0]*a[1, 1, 2])}}, 
 {{a[2, 47, 7], a[1, 2, 1], (a[1, 11, 1]*a[2, 40, 5]*a[2, 48, 6])/
    (a[1, 1, 8]*a[1, 2, 1]^2*a[1, 5, 5]*a[1, 5, 7]), 
   (a[1, 1, 1]*a[1, 6, 2]*a[2, 47, 7]^2)/(a[1, 1, 2]*a[1, 11, 1]*a[2, 40, 5]*
     a[2, 48, 6]), 1/(a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*a[1, 5, 7])}, 
  {a[1, 11, 8], a[2, 21, 8], (a[2, 15, 8]*a[2, 40, 5]*a[2, 48, 6])/
    (a[1, 1, 2]*a[1, 5, 7]*a[2, 21, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 5, 5]*a[1, 6, 2]*a[1, 11, 8]^2)/
    (a[2, 15, 8]*a[2, 40, 5]*a[2, 48, 6]), 1/(a[1, 1, 2]*a[1, 5, 7])}, 
  {a[2, 59, 4], a[1, 6, 8], (a[2, 4, 3]*a[2, 15, 8]*a[2, 40, 5])/
    (a[1, 1, 1]*a[1, 1, 2]*a[1, 5, 5]*a[1, 5, 7]*a[1, 6, 8]^2), 
   (a[1, 1, 8]*a[1, 6, 2]*a[2, 59, 4]^2)/(a[2, 4, 3]*a[2, 15, 8]*
     a[2, 40, 5]), 1/(a[1, 1, 1]*a[1, 1, 2]*a[1, 5, 5]*a[1, 5, 7])}, 
  {a[2, 1, 6], a[1, 10, 1], (a[1, 11, 1]*a[2, 48, 6]*a[3, 129, 5])/
    (a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*a[1, 5, 7]*a[1, 10, 1]^2), 
   (a[1, 1, 1]*a[1, 6, 2]*a[2, 1, 6]^2)/(a[1, 11, 1]*a[2, 48, 6]*
     a[3, 129, 5]), 1/(a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*a[1, 5, 7])}, 
  {a[1, 6, 5], a[3, 93, 8], (a[2, 15, 8]*a[2, 48, 6]*a[3, 129, 5])/
    (a[1, 5, 7]*a[3, 93, 8]^2), (a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*
     a[1, 6, 2]*a[1, 6, 5]^2)/(a[2, 15, 8]*a[2, 48, 6]*a[3, 129, 5]), 
   a[1, 5, 7]^(-1)}, {a[2, 30, 1], a[2, 55, 1], 
   (a[1, 11, 1]*a[3, 21, 7]*a[3, 129, 5])/(a[1, 1, 8]*a[1, 5, 5]*a[1, 5, 7]*
     a[2, 55, 1]^2), (a[1, 1, 1]*a[1, 1, 2]*a[1, 6, 2]*a[2, 30, 1]^2)/
    (a[1, 11, 1]*a[3, 21, 7]*a[3, 129, 5]), 
   1/(a[1, 1, 8]*a[1, 5, 5]*a[1, 5, 7])}, {a[2, 33, 8], a[2, 3, 3], 
   (a[2, 4, 3]*a[2, 15, 8]*a[3, 129, 5])/(a[1, 1, 1]*a[1, 5, 5]*a[1, 5, 7]*
     a[2, 3, 3]^2), (a[1, 1, 2]*a[1, 1, 8]*a[1, 6, 2]*a[2, 33, 8]^2)/
    (a[2, 4, 3]*a[2, 15, 8]*a[3, 129, 5]), 
   1/(a[1, 1, 1]*a[1, 5, 5]*a[1, 5, 7])}, {a[2, 5, 8], a[1, 4, 1], 
   (a[1, 11, 1]*a[2, 40, 5]*a[3, 21, 7])/(a[1, 1, 2]*a[1, 1, 8]*a[1, 4, 1]^2*
     a[1, 5, 5]*a[1, 5, 7]), (a[1, 1, 1]*a[1, 6, 2]*a[2, 5, 8]^2)/
    (a[1, 11, 1]*a[2, 40, 5]*a[3, 21, 7]), 
   1/(a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*a[1, 5, 7])}, 
  {a[1, 7, 2], a[2, 58, 3], (a[1, 6, 2]*a[1, 11, 1]*a[2, 4, 3]*a[2, 40, 5])/
    (a[1, 1, 2]*a[1, 5, 5]*a[2, 58, 3]^2), 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 5, 7]*a[1, 7, 2]^2)/
    (a[1, 11, 1]*a[2, 4, 3]*a[2, 40, 5]), 1/(a[1, 1, 2]*a[1, 5, 5])}, 
  {a[3, 96, 8], a[1, 7, 2], (a[1, 11, 1]*a[2, 4, 3]*a[2, 40, 5])/
    (a[1, 1, 1]*a[1, 1, 8]*a[1, 5, 7]*a[1, 7, 2]^2), 
   (a[1, 6, 2]*a[3, 96, 8]^2)/(a[1, 1, 2]*a[1, 5, 5]*a[1, 11, 1]*a[2, 4, 3]*
     a[2, 40, 5]), 1/(a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*
     a[1, 5, 7])}, {a[4, 49, 5], a[2, 31, 5], 
   (a[2, 15, 8]*a[3, 21, 7]*a[3, 129, 5])/(a[1, 1, 1]*a[1, 1, 8]*a[1, 5, 5]*
     a[1, 6, 2]*a[2, 31, 5]^2), (a[1, 1, 2]*a[4, 49, 5]^2)/
    (a[1, 5, 7]*a[2, 15, 8]*a[3, 21, 7]*a[3, 129, 5]), 
   1/(a[1, 1, 1]*a[1, 1, 8]*a[1, 5, 5]*a[1, 5, 7]*a[1, 6, 2])}, 
  {a[2, 31, 5], a[4, 97, 5], (a[1, 1, 2]*a[2, 15, 8]*a[3, 21, 7]*
     a[3, 129, 5])/(a[1, 5, 7]*a[4, 97, 5]^2), 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 5, 5]*a[1, 6, 2]*a[2, 31, 5]^2)/
    (a[2, 15, 8]*a[3, 21, 7]*a[3, 129, 5]), a[1, 5, 7]^(-1)}, 
  {a[3, 140, 5], a[1, 4, 5], (a[1, 11, 1]*a[2, 4, 3]*a[3, 129, 5])/
    (a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 8]*a[1, 4, 5]^2*a[1, 5, 7]), 
   (a[1, 6, 2]*a[3, 140, 5]^2)/(a[1, 5, 5]*a[1, 11, 1]*a[2, 4, 3]*
     a[3, 129, 5]), 1/(a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 8]*a[1, 5, 5]*
     a[1, 5, 7])}, {a[1, 3, 7], a[3, 138, 8], 
   (a[2, 15, 8]*a[2, 40, 5]*a[3, 21, 7])/(a[1, 5, 7]*a[3, 138, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 2]*a[1, 1, 8]*a[1, 3, 7]^2*a[1, 5, 5]*a[1, 6, 2])/
    (a[2, 15, 8]*a[2, 40, 5]*a[3, 21, 7]), a[1, 5, 7]^(-1)}}, 
 {{a[1, 13, 5], a[3, 35, 1], (a[2, 13, 1]*a[2, 21, 8]*a[3, 49, 3])/
    (a[1, 1, 3]*a[3, 35, 1]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*
     a[1, 9, 5]*a[1, 13, 5]^2)/(a[2, 13, 1]*a[2, 21, 8]*a[3, 49, 3]), 
   a[1, 1, 3]^(-1)}, {a[3, 104, 1], a[1, 2, 1], 
   (a[2, 13, 1]*a[2, 21, 8]*a[3, 139, 3])/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 1]^2*a[1, 4, 6]*a[1, 9, 5]), (a[1, 1, 1]*a[3, 104, 1]^2)/
    (a[2, 13, 1]*a[2, 21, 8]*a[3, 139, 3]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*a[1, 9, 5])}, 
  {a[1, 11, 8], a[2, 28, 8], (a[1, 10, 8]*a[2, 21, 8]*a[3, 139, 3])/
    (a[1, 1, 6]*a[1, 9, 5]*a[2, 28, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 4, 6]*a[1, 11, 8]^2)/
    (a[1, 10, 8]*a[2, 21, 8]*a[3, 139, 3]), 1/(a[1, 1, 6]*a[1, 9, 5])}, 
  {a[2, 60, 5], a[1, 3, 1], (a[2, 6, 8]*a[2, 13, 1]*a[2, 21, 8])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 1]^2*a[1, 9, 5]), 
   (a[1, 1, 1]*a[1, 4, 6]*a[2, 60, 5]^2)/(a[2, 6, 8]*a[2, 13, 1]*
     a[2, 21, 8]), 1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 9, 5])}, 
  {a[2, 51, 4], a[1, 2, 8], (a[1, 10, 8]*a[2, 21, 8]*a[3, 49, 3])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 8]^2*a[1, 9, 5]), 
   (a[1, 1, 8]*a[1, 4, 6]*a[2, 51, 4]^2)/(a[1, 10, 8]*a[2, 21, 8]*
     a[3, 49, 3]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 9, 5])}, 
  {a[3, 109, 8], a[1, 12, 8], (a[1, 10, 8]*a[2, 6, 8]*a[2, 21, 8])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 12, 8]^2), 
   (a[1, 4, 6]*a[3, 109, 8]^2)/(a[1, 1, 6]*a[1, 9, 5]*a[1, 10, 8]*a[2, 6, 8]*
     a[2, 21, 8]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 9, 5])}, {a[1, 12, 8], a[2, 38, 4], 
   (a[1, 4, 6]*a[1, 10, 8]*a[2, 6, 8]*a[2, 21, 8])/
    (a[1, 1, 6]*a[1, 9, 5]*a[2, 38, 4]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 12, 8]^2)/
    (a[1, 10, 8]*a[2, 6, 8]*a[2, 21, 8]), 1/(a[1, 1, 6]*a[1, 9, 5])}, 
  {a[2, 15, 8], a[1, 6, 8], (a[1, 10, 8]*a[2, 21, 8]*a[3, 23, 2])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 6, 8]^2*a[1, 9, 5]), 
   (a[1, 1, 8]*a[1, 4, 6]*a[2, 15, 8]^2)/(a[1, 10, 8]*a[2, 21, 8]*
     a[3, 23, 2]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 9, 5])}, 
  {a[2, 49, 0], a[1, 7, 3], (a[1, 10, 8]*a[2, 6, 8]*a[2, 7, 6])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 7, 3]^2), 
   (a[1, 1, 3]*a[1, 4, 6]*a[2, 49, 0]^2)/(a[1, 9, 5]*a[1, 10, 8]*a[2, 6, 8]*
     a[2, 7, 6]), 1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 9, 5])}, 
  {a[1, 7, 3], a[3, 100, 1], (a[1, 1, 3]*a[1, 4, 6]*a[1, 10, 8]*a[2, 6, 8]*
     a[2, 7, 6])/(a[1, 9, 5]*a[3, 100, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 7, 3]^2)/
    (a[1, 10, 8]*a[2, 6, 8]*a[2, 7, 6]), a[1, 9, 5]^(-1)}, 
  {a[1, 6, 2], a[3, 27, 6], (a[2, 13, 1]*a[2, 21, 8]*a[3, 23, 2])/
    (a[1, 1, 3]*a[3, 27, 6]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*
     a[1, 6, 2]^2*a[1, 9, 5])/(a[2, 13, 1]*a[2, 21, 8]*a[3, 23, 2]), 
   a[1, 1, 3]^(-1)}, {a[4, 106, 2], a[1, 6, 2], 
   (a[2, 13, 1]*a[2, 21, 8]*a[3, 23, 2])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 4, 6]*a[1, 6, 2]^2*a[1, 9, 5]), a[4, 106, 2]^2/
    (a[1, 1, 3]*a[2, 13, 1]*a[2, 21, 8]*a[3, 23, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*a[1, 9, 5])}, 
  {a[2, 19, 1], a[2, 7, 1], (a[2, 13, 1]*a[2, 21, 8]*a[3, 74, 1])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[2, 7, 1]^2), 
   (a[1, 1, 1]*a[1, 4, 6]*a[1, 9, 5]*a[2, 19, 1]^2)/
    (a[2, 13, 1]*a[2, 21, 8]*a[3, 74, 1]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8])}, {a[1, 2, 6], a[4, 18, 6], 
   (a[1, 1, 6]*a[2, 7, 6]*a[2, 13, 1]*a[3, 49, 3])/a[4, 18, 6]^2, 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 6]^2*a[1, 4, 6]*a[1, 9, 5])/
    (a[2, 7, 6]*a[2, 13, 1]*a[3, 49, 3]), 1}, {a[2, 27, 1], a[2, 32, 1], 
   (a[2, 7, 6]*a[2, 13, 1]*a[3, 139, 3])/(a[1, 1, 8]*a[1, 4, 6]*a[1, 9, 5]*
     a[2, 32, 1]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[2, 27, 1]^2)/
    (a[2, 7, 6]*a[2, 13, 1]*a[3, 139, 3]), 
   1/(a[1, 1, 8]*a[1, 4, 6]*a[1, 9, 5])}, {a[1, 13, 3], a[2, 29, 3], 
   (a[1, 10, 8]*a[2, 7, 6]*a[3, 49, 3])/(a[1, 1, 1]*a[1, 9, 5]*
     a[2, 29, 3]^2), (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*
     a[1, 13, 3]^2)/(a[1, 10, 8]*a[2, 7, 6]*a[3, 49, 3]), 
   1/(a[1, 1, 1]*a[1, 9, 5])}, {a[1, 3, 3], a[3, 134, 3], 
   (a[1, 1, 3]*a[1, 10, 8]*a[2, 7, 6]*a[3, 139, 3])/
    (a[1, 9, 5]*a[3, 134, 3]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 3]^2*a[1, 4, 6])/(a[1, 10, 8]*a[2, 7, 6]*a[3, 139, 3]), 
   a[1, 9, 5]^(-1)}, {a[1, 13, 1], a[2, 2, 7], 
   (a[2, 6, 8]*a[2, 7, 6]*a[2, 13, 1])/(a[1, 1, 8]*a[1, 9, 5]*a[2, 2, 7]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 4, 6]*a[1, 13, 1]^2)/
    (a[2, 6, 8]*a[2, 7, 6]*a[2, 13, 1]), 1/(a[1, 1, 8]*a[1, 9, 5])}, 
  {a[1, 4, 2], a[2, 22, 3], (a[1, 10, 8]*a[2, 7, 6]*a[3, 23, 2])/
    (a[1, 1, 1]*a[1, 9, 5]*a[2, 22, 3]^2), 
   (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 2]^2*a[1, 4, 6])/
    (a[1, 10, 8]*a[2, 7, 6]*a[3, 23, 2]), 1/(a[1, 1, 1]*a[1, 9, 5])}, 
  {a[3, 71, 1], a[1, 3, 7], (a[1, 10, 8]*a[2, 21, 8]*a[3, 74, 1])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 3, 7]^2*a[1, 9, 5]), 
   (a[1, 4, 6]*a[3, 71, 1]^2)/(a[1, 1, 6]*a[1, 10, 8]*a[2, 21, 8]*
     a[3, 74, 1]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 9, 5])}, {a[1, 3, 7], a[3, 78, 8], 
   (a[1, 4, 6]*a[1, 10, 8]*a[2, 21, 8]*a[3, 74, 1])/
    (a[1, 1, 6]*a[3, 78, 8]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*
     a[1, 3, 7]^2*a[1, 9, 5])/(a[1, 10, 8]*a[2, 21, 8]*a[3, 74, 1]), 
   a[1, 1, 6]^(-1)}, {a[3, 33, 6], a[1, 3, 6], 
   (a[2, 7, 6]*a[2, 13, 1]*a[3, 23, 2])/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*
     a[1, 3, 6]^2*a[1, 4, 6]*a[1, 9, 5]), (a[1, 1, 6]*a[3, 33, 6]^2)/
    (a[2, 7, 6]*a[2, 13, 1]*a[3, 23, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 4, 6]*a[1, 9, 5])}, 
  {a[1, 3, 6], a[4, 57, 6], (a[1, 1, 6]*a[2, 7, 6]*a[2, 13, 1]*a[3, 23, 2])/
    a[4, 57, 6]^2, (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 3, 6]^2*a[1, 4, 6]*
     a[1, 9, 5])/(a[2, 7, 6]*a[2, 13, 1]*a[3, 23, 2]), 1}, 
  {a[1, 6, 7], a[3, 69, 1], (a[2, 7, 6]*a[2, 13, 1]*a[3, 74, 1])/
    (a[1, 1, 8]*a[3, 69, 1]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 4, 6]*
     a[1, 6, 7]^2*a[1, 9, 5])/(a[2, 7, 6]*a[2, 13, 1]*a[3, 74, 1]), 
   a[1, 1, 8]^(-1)}, {a[2, 35, 7], a[1, 10, 3], 
   (a[1, 10, 8]*a[2, 7, 6]*a[3, 74, 1])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 9, 5]*a[1, 10, 3]^2), (a[1, 1, 3]*a[1, 4, 6]*a[2, 35, 7]^2)/
    (a[1, 10, 8]*a[2, 7, 6]*a[3, 74, 1]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 9, 5])}, 
  {a[1, 10, 3], a[4, 31, 3], (a[1, 1, 3]*a[1, 4, 6]*a[1, 10, 8]*a[2, 7, 6]*
     a[3, 74, 1])/a[4, 31, 3]^2, (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 9, 5]*
     a[1, 10, 3]^2)/(a[1, 10, 8]*a[2, 7, 6]*a[3, 74, 1]), 1}}, 
 {{a[2, 4, 1], a[2, 16, 1], (a[2, 3, 1]*a[2, 37, 7]*a[3, 86, 1])/
    (a[1, 1, 8]*a[1, 8, 6]*a[1, 12, 5]*a[2, 16, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[2, 4, 1]^2)/
    (a[2, 3, 1]*a[2, 37, 7]*a[3, 86, 1]), 
   1/(a[1, 1, 8]*a[1, 8, 6]*a[1, 12, 5])}, {a[1, 6, 0], a[2, 14, 3], 
   (a[1, 10, 8]*a[2, 3, 1]*a[3, 14, 3])/(a[1, 1, 1]*a[1, 12, 5]*
     a[2, 14, 3]^2), (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 0]^2*
     a[1, 8, 6])/(a[1, 10, 8]*a[2, 3, 1]*a[3, 14, 3]), 
   1/(a[1, 1, 1]*a[1, 12, 5])}, {a[1, 4, 0], a[2, 34, 7], 
   (a[2, 3, 1]*a[2, 6, 8]*a[2, 37, 7])/(a[1, 1, 8]*a[1, 12, 5]*
     a[2, 34, 7]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 4, 0]^2*
     a[1, 8, 6])/(a[2, 3, 1]*a[2, 6, 8]*a[2, 37, 7]), 
   1/(a[1, 1, 8]*a[1, 12, 5])}, {a[2, 18, 3], a[1, 8, 3], 
   (a[1, 10, 8]*a[2, 3, 1]*a[2, 6, 8])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 8, 3]^2), (a[1, 1, 3]*a[1, 8, 6]*a[2, 18, 3]^2)/
    (a[1, 10, 8]*a[1, 12, 5]*a[2, 3, 1]*a[2, 6, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 12, 5])}, 
  {a[1, 5, 0], a[3, 65, 1], (a[2, 3, 1]*a[2, 37, 7]*a[3, 70, 1])/
    (a[1, 1, 8]*a[3, 65, 1]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*
     a[1, 5, 0]^2*a[1, 8, 6]*a[1, 12, 5])/(a[2, 3, 1]*a[2, 37, 7]*
     a[3, 70, 1]), a[1, 1, 8]^(-1)}, {a[1, 6, 6], a[4, 62, 6], 
   (a[1, 1, 6]*a[2, 3, 1]*a[2, 37, 7]*a[3, 14, 3])/a[4, 62, 6]^2, 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 6, 6]^2*a[1, 8, 6]*a[1, 12, 5])/
    (a[2, 3, 1]*a[2, 37, 7]*a[3, 14, 3]), 1}, {a[1, 4, 3], a[3, 85, 1], 
   (a[1, 1, 3]*a[1, 10, 8]*a[2, 3, 1]*a[3, 86, 1])/
    (a[1, 12, 5]*a[3, 85, 1]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 4, 3]^2*a[1, 8, 6])/(a[1, 10, 8]*a[2, 3, 1]*a[3, 86, 1]), 
   a[1, 12, 5]^(-1)}, {a[2, 30, 3], a[1, 11, 3], 
   (a[1, 10, 8]*a[2, 3, 1]*a[3, 70, 1])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 11, 3]^2*a[1, 12, 5]), (a[1, 1, 3]*a[1, 8, 6]*a[2, 30, 3]^2)/
    (a[1, 10, 8]*a[2, 3, 1]*a[3, 70, 1]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 12, 5])}, 
  {a[3, 15, 0], a[1, 7, 6], (a[2, 3, 1]*a[2, 37, 7]*a[3, 1, 2])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 7, 6]^2*a[1, 8, 6]*a[1, 12, 5]), 
   (a[1, 1, 6]*a[3, 15, 0]^2)/(a[2, 3, 1]*a[2, 37, 7]*a[3, 1, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 8, 6]*a[1, 12, 5])}, 
  {a[1, 5, 2], a[2, 10, 3], (a[1, 10, 8]*a[2, 3, 1]*a[3, 1, 2])/
    (a[1, 1, 1]*a[1, 12, 5]*a[2, 10, 3]^2), 
   (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]^2*a[1, 8, 6])/
    (a[1, 10, 8]*a[2, 3, 1]*a[3, 1, 2]), 1/(a[1, 1, 1]*a[1, 12, 5])}, 
  {a[1, 8, 3], a[3, 113, 3], (a[1, 1, 3]*a[1, 8, 6]*a[1, 10, 8]*a[2, 3, 1]*
     a[2, 6, 8])/(a[1, 12, 5]*a[3, 113, 3]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 8, 3]^2)/
    (a[1, 10, 8]*a[2, 3, 1]*a[2, 6, 8]), a[1, 12, 5]^(-1)}, 
  {a[1, 13, 5], a[3, 51, 5], (a[2, 21, 8]*a[2, 37, 7]*a[3, 14, 3])/
    (a[1, 1, 3]*a[3, 51, 5]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 8, 6]*
     a[1, 12, 5]*a[1, 13, 5]^2)/(a[2, 21, 8]*a[2, 37, 7]*a[3, 14, 3]), 
   a[1, 1, 3]^(-1)}, {a[3, 112, 6], a[1, 2, 1], 
   (a[2, 21, 8]*a[2, 37, 7]*a[3, 86, 1])/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 1]^2*a[1, 8, 6]*a[1, 12, 5]), (a[1, 1, 1]*a[3, 112, 6]^2)/
    (a[2, 21, 8]*a[2, 37, 7]*a[3, 86, 1]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 8, 6]*a[1, 12, 5])}, 
  {a[1, 11, 8], a[2, 28, 8], (a[1, 10, 8]*a[2, 21, 8]*a[3, 86, 1])/
    (a[1, 1, 6]*a[1, 12, 5]*a[2, 28, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 8, 6]*a[1, 11, 8]^2)/
    (a[1, 10, 8]*a[2, 21, 8]*a[3, 86, 1]), 1/(a[1, 1, 6]*a[1, 12, 5])}, 
  {a[2, 60, 5], a[1, 3, 1], (a[2, 6, 8]*a[2, 21, 8]*a[2, 37, 7])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 1]^2*a[1, 12, 5]), 
   (a[1, 1, 1]*a[1, 8, 6]*a[2, 60, 5]^2)/(a[2, 6, 8]*a[2, 21, 8]*
     a[2, 37, 7]), 1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 12, 5])}, 
  {a[2, 51, 4], a[1, 2, 8], (a[1, 10, 8]*a[2, 21, 8]*a[3, 14, 3])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 8]^2*a[1, 12, 5]), 
   (a[1, 1, 8]*a[1, 8, 6]*a[2, 51, 4]^2)/(a[1, 10, 8]*a[2, 21, 8]*
     a[3, 14, 3]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 12, 5])}, 
  {a[2, 15, 8], a[1, 6, 8], (a[1, 10, 8]*a[2, 21, 8]*a[3, 1, 2])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 6, 8]^2*a[1, 12, 5]), 
   (a[1, 1, 8]*a[1, 8, 6]*a[2, 15, 8]^2)/(a[1, 10, 8]*a[2, 21, 8]*
     a[3, 1, 2]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 12, 5])}, 
  {a[2, 19, 1], a[2, 27, 5], (a[2, 21, 8]*a[2, 37, 7]*a[3, 70, 1])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[2, 27, 5]^2), 
   (a[1, 1, 1]*a[1, 8, 6]*a[1, 12, 5]*a[2, 19, 1]^2)/
    (a[2, 21, 8]*a[2, 37, 7]*a[3, 70, 1]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8])}, {a[1, 12, 8], a[2, 38, 4], 
   (a[1, 8, 6]*a[1, 10, 8]*a[2, 6, 8]*a[2, 21, 8])/
    (a[1, 1, 6]*a[1, 12, 5]*a[2, 38, 4]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 12, 8]^2)/
    (a[1, 10, 8]*a[2, 6, 8]*a[2, 21, 8]), 1/(a[1, 1, 6]*a[1, 12, 5])}, 
  {a[3, 109, 8], a[1, 12, 8], (a[1, 10, 8]*a[2, 6, 8]*a[2, 21, 8])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 12, 8]^2), 
   (a[1, 8, 6]*a[3, 109, 8]^2)/(a[1, 1, 6]*a[1, 10, 8]*a[1, 12, 5]*a[2, 6, 8]*
     a[2, 21, 8]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 12, 5])}, {a[4, 107, 5], a[1, 6, 2], 
   (a[2, 21, 8]*a[2, 37, 7]*a[3, 1, 2])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 6, 2]^2*a[1, 8, 6]*a[1, 12, 5]), 
   a[4, 107, 5]^2/(a[1, 1, 3]*a[2, 21, 8]*a[2, 37, 7]*a[3, 1, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 8, 6]*a[1, 12, 5])}, 
  {a[3, 71, 1], a[1, 3, 7], (a[1, 10, 8]*a[2, 21, 8]*a[3, 70, 1])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 3, 7]^2*a[1, 12, 5]), 
   (a[1, 8, 6]*a[3, 71, 1]^2)/(a[1, 1, 6]*a[1, 10, 8]*a[2, 21, 8]*
     a[3, 70, 1]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 12, 5])}}, {{a[1, 14, 1], a[3, 36, 1], 
   (a[2, 26, 1]*a[2, 40, 5]*a[3, 50, 3])/(a[1, 2, 3]*a[3, 36, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*a[1, 13, 7]*a[1, 14, 1]^2)/
    (a[2, 26, 1]*a[2, 40, 5]*a[3, 50, 3]), a[1, 2, 3]^(-1)}, 
  {a[3, 102, 1], a[1, 2, 1], (a[2, 26, 1]*a[2, 40, 5]*a[3, 139, 3])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]^2*a[1, 2, 3]*a[1, 4, 6]*a[1, 13, 7]), 
   (a[1, 1, 1]*a[3, 102, 1]^2)/(a[2, 26, 1]*a[2, 40, 5]*a[3, 139, 3]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 4, 6]*a[1, 13, 7])}, 
  {a[1, 11, 8], a[2, 28, 8], (a[1, 10, 8]*a[2, 40, 5]*a[3, 139, 3])/
    (a[1, 1, 6]*a[1, 13, 7]*a[2, 28, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 3]*a[1, 4, 6]*a[1, 11, 8]^2)/
    (a[1, 10, 8]*a[2, 40, 5]*a[3, 139, 3]), 1/(a[1, 1, 6]*a[1, 13, 7])}, 
  {a[2, 5, 8], a[1, 4, 1], (a[2, 1, 8]*a[2, 26, 1]*a[2, 40, 5])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 4, 1]^2*a[1, 13, 7]), 
   (a[1, 1, 1]*a[1, 4, 6]*a[2, 5, 8]^2)/(a[2, 1, 8]*a[2, 26, 1]*a[2, 40, 5]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 13, 7])}, 
  {a[2, 50, 4], a[1, 2, 8], (a[1, 10, 8]*a[2, 40, 5]*a[3, 50, 3])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 3]*a[1, 2, 8]^2*a[1, 13, 7]), 
   (a[1, 1, 8]*a[1, 4, 6]*a[2, 50, 4]^2)/(a[1, 10, 8]*a[2, 40, 5]*
     a[3, 50, 3]), 1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 3]*a[1, 13, 7])}, 
  {a[3, 72, 1], a[1, 3, 7], (a[1, 10, 8]*a[2, 1, 8]*a[2, 40, 5])/
    (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 3]*a[1, 3, 7]^2), 
   (a[1, 4, 6]*a[3, 72, 1]^2)/(a[1, 1, 6]*a[1, 10, 8]*a[1, 13, 7]*a[2, 1, 8]*
     a[2, 40, 5]), 1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*
     a[1, 13, 7])}, {a[1, 3, 7], a[2, 54, 7], 
   (a[1, 4, 6]*a[1, 10, 8]*a[2, 1, 8]*a[2, 40, 5])/
    (a[1, 1, 6]*a[1, 13, 7]*a[2, 54, 7]^2), 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 3]*a[1, 3, 7]^2)/
    (a[1, 10, 8]*a[2, 1, 8]*a[2, 40, 5]), 1/(a[1, 1, 6]*a[1, 13, 7])}, 
  {a[2, 59, 4], a[1, 6, 8], (a[1, 10, 8]*a[2, 40, 5]*a[3, 24, 2])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 3]*a[1, 6, 8]^2*a[1, 13, 7]), 
   (a[1, 1, 8]*a[1, 4, 6]*a[2, 59, 4]^2)/(a[1, 10, 8]*a[2, 40, 5]*
     a[3, 24, 2]), 1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 3]*a[1, 13, 7])}, 
  {a[2, 27, 1], a[2, 32, 1], (a[2, 7, 6]*a[2, 26, 1]*a[3, 139, 3])/
    (a[1, 1, 8]*a[1, 4, 6]*a[1, 13, 7]*a[2, 32, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 3]*a[2, 27, 1]^2)/
    (a[2, 7, 6]*a[2, 26, 1]*a[3, 139, 3]), 
   1/(a[1, 1, 8]*a[1, 4, 6]*a[1, 13, 7])}, {a[1, 2, 6], a[4, 74, 3], 
   (a[1, 1, 6]*a[2, 7, 6]*a[2, 26, 1]*a[3, 50, 3])/a[4, 74, 3]^2, 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 3]*a[1, 2, 6]^2*a[1, 4, 6]*a[1, 13, 7])/
    (a[2, 7, 6]*a[2, 26, 1]*a[3, 50, 3]), 1}, {a[1, 13, 3], a[2, 29, 3], 
   (a[1, 10, 8]*a[2, 7, 6]*a[3, 50, 3])/(a[1, 1, 1]*a[1, 13, 7]*
     a[2, 29, 3]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 4, 6]*
     a[1, 13, 3]^2)/(a[1, 10, 8]*a[2, 7, 6]*a[3, 50, 3]), 
   1/(a[1, 1, 1]*a[1, 13, 7])}, {a[1, 3, 3], a[3, 134, 3], 
   (a[1, 2, 3]*a[1, 10, 8]*a[2, 7, 6]*a[3, 139, 3])/
    (a[1, 13, 7]*a[3, 134, 3]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 3]^2*a[1, 4, 6])/(a[1, 10, 8]*a[2, 7, 6]*a[3, 139, 3]), 
   a[1, 13, 7]^(-1)}, {a[1, 6, 7], a[2, 36, 6], 
   (a[2, 1, 8]*a[2, 7, 6]*a[2, 26, 1])/(a[1, 1, 8]*a[1, 13, 7]*
     a[2, 36, 6]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 2, 3]*a[1, 4, 6]*
     a[1, 6, 7]^2)/(a[2, 1, 8]*a[2, 7, 6]*a[2, 26, 1]), 
   1/(a[1, 1, 8]*a[1, 13, 7])}, {a[2, 35, 7], a[1, 10, 3], 
   (a[1, 10, 8]*a[2, 1, 8]*a[2, 7, 6])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 10, 3]^2), (a[1, 2, 3]*a[1, 4, 6]*a[2, 35, 7]^2)/
    (a[1, 10, 8]*a[1, 13, 7]*a[2, 1, 8]*a[2, 7, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 13, 7])}, 
  {a[1, 10, 3], a[3, 101, 1], (a[1, 2, 3]*a[1, 4, 6]*a[1, 10, 8]*a[2, 1, 8]*
     a[2, 7, 6])/(a[1, 13, 7]*a[3, 101, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 3]^2)/
    (a[1, 10, 8]*a[2, 1, 8]*a[2, 7, 6]), a[1, 13, 7]^(-1)}, 
  {a[1, 7, 2], a[3, 9, 2], (a[2, 26, 1]*a[2, 40, 5]*a[3, 24, 2])/
    (a[1, 2, 3]*a[3, 9, 2]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*
     a[1, 7, 2]^2*a[1, 13, 7])/(a[2, 26, 1]*a[2, 40, 5]*a[3, 24, 2]), 
   a[1, 2, 3]^(-1)}, {a[4, 88, 7], a[1, 7, 2], 
   (a[2, 26, 1]*a[2, 40, 5]*a[3, 24, 2])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 4, 6]*a[1, 7, 2]^2*a[1, 13, 7]), 
   a[4, 88, 7]^2/(a[1, 2, 3]*a[2, 26, 1]*a[2, 40, 5]*a[3, 24, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 4, 6]*a[1, 13, 7])}, 
  {a[1, 4, 2], a[2, 22, 3], (a[1, 10, 8]*a[2, 7, 6]*a[3, 24, 2])/
    (a[1, 1, 1]*a[1, 13, 7]*a[2, 22, 3]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 4, 2]^2*a[1, 4, 6])/
    (a[1, 10, 8]*a[2, 7, 6]*a[3, 24, 2]), 1/(a[1, 1, 1]*a[1, 13, 7])}, 
  {a[3, 26, 2], a[1, 3, 6], (a[2, 7, 6]*a[2, 26, 1]*a[3, 24, 2])/
    (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 3]*a[1, 3, 6]^2*a[1, 4, 6]*a[1, 13, 7]), 
   (a[1, 1, 6]*a[3, 26, 2]^2)/(a[2, 7, 6]*a[2, 26, 1]*a[3, 24, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 3]*a[1, 4, 6]*a[1, 13, 7])}, 
  {a[1, 3, 6], a[4, 89, 7], (a[1, 1, 6]*a[2, 7, 6]*a[2, 26, 1]*a[3, 24, 2])/
    a[4, 89, 7]^2, (a[1, 1, 1]*a[1, 1, 8]*a[1, 2, 3]*a[1, 3, 6]^2*a[1, 4, 6]*
     a[1, 13, 7])/(a[2, 7, 6]*a[2, 26, 1]*a[3, 24, 2]), 1}}, 
 {{a[1, 3, 7], a[2, 54, 7], (a[1, 4, 6]*a[1, 10, 8]*a[2, 1, 8]*a[3, 138, 8])/
    (a[1, 1, 6]*a[2, 35, 2]*a[2, 54, 7]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 3, 2]*a[1, 3, 7]^2)/
    (a[1, 10, 8]*a[2, 1, 8]*a[3, 138, 8]), 1/(a[1, 1, 6]*a[2, 35, 2])}, 
  {a[2, 35, 7], a[1, 10, 3], (a[1, 10, 8]*a[2, 1, 8]*a[2, 7, 6])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 3]^2), 
   (a[1, 1, 3]*a[1, 3, 2]*a[1, 4, 6]*a[2, 35, 7]^2)/
    (a[1, 10, 8]*a[2, 1, 8]*a[2, 7, 6]*a[2, 35, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[2, 35, 2])}, 
  {a[1, 10, 3], a[3, 101, 1], (a[1, 1, 3]*a[1, 3, 2]*a[1, 4, 6]*a[1, 10, 8]*
     a[2, 1, 8]*a[2, 7, 6])/(a[2, 35, 2]*a[3, 101, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 3]^2)/
    (a[1, 10, 8]*a[2, 1, 8]*a[2, 7, 6]), a[2, 35, 2]^(-1)}, 
  {a[3, 21, 7], a[1, 4, 1], (a[2, 1, 8]*a[3, 32, 6]*a[3, 138, 8])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]*a[1, 4, 1]^2*a[2, 35, 2]), 
   (a[1, 1, 1]*a[1, 4, 6]*a[3, 21, 7]^2)/(a[2, 1, 8]*a[3, 32, 6]*
     a[3, 138, 8]), 1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]*
     a[2, 35, 2])}, {a[5, 4, 2], a[1, 6, 2], 
   (a[3, 23, 2]*a[3, 32, 6]*a[3, 138, 8])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 2]*a[1, 4, 6]*a[1, 6, 2]^2*a[2, 35, 2]), 
   a[5, 4, 2]^2/(a[1, 1, 3]*a[3, 23, 2]*a[3, 32, 6]*a[3, 138, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]*a[1, 4, 6]*
     a[2, 35, 2])}, {a[1, 6, 2], a[4, 13, 2], 
   (a[3, 23, 2]*a[3, 32, 6]*a[3, 138, 8])/(a[1, 1, 3]*a[4, 13, 2]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]*a[1, 4, 6]*a[1, 6, 2]^2*
     a[2, 35, 2])/(a[3, 23, 2]*a[3, 32, 6]*a[3, 138, 8]), a[1, 1, 3]^(-1)}, 
  {a[2, 15, 8], a[1, 6, 8], (a[1, 10, 8]*a[3, 23, 2]*a[3, 138, 8])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 6, 8]^2*a[2, 35, 2]), 
   (a[1, 1, 8]*a[1, 3, 2]*a[1, 4, 6]*a[2, 15, 8]^2)/
    (a[1, 10, 8]*a[3, 23, 2]*a[3, 138, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[2, 35, 2])}, 
  {a[1, 6, 7], a[2, 36, 6], (a[2, 1, 8]*a[2, 7, 6]*a[3, 32, 6])/
    (a[1, 1, 8]*a[2, 35, 2]*a[2, 36, 6]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 3, 2]*a[1, 4, 6]*a[1, 6, 7]^2)/
    (a[2, 1, 8]*a[2, 7, 6]*a[3, 32, 6]), 1/(a[1, 1, 8]*a[2, 35, 2])}, 
  {a[1, 4, 2], a[2, 22, 3], (a[1, 3, 2]*a[1, 10, 8]*a[2, 7, 6]*a[3, 23, 2])/
    (a[1, 1, 1]*a[2, 22, 3]^2*a[2, 35, 2]), 
   (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 2]^2*a[1, 4, 6])/
    (a[1, 10, 8]*a[2, 7, 6]*a[3, 23, 2]), 1/(a[1, 1, 1]*a[2, 35, 2])}, 
  {a[3, 33, 6], a[1, 3, 6], (a[2, 7, 6]*a[3, 23, 2]*a[3, 32, 6])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 3, 6]^2*a[1, 4, 6]*a[2, 35, 2]), 
   (a[1, 1, 6]*a[1, 3, 2]*a[3, 33, 6]^2)/(a[2, 7, 6]*a[3, 23, 2]*
     a[3, 32, 6]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 4, 6]*
     a[2, 35, 2])}}, {{a[3, 38, 7], a[1, 11, 1], 
   (a[2, 5, 8]*a[3, 48, 1]*a[3, 77, 2])/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 7, 2]*a[1, 11, 1]^2*a[2, 12, 2]), 
   (a[1, 1, 5]*a[1, 2, 1]*a[3, 38, 7]^2)/(a[2, 5, 8]*a[3, 48, 1]*
     a[3, 77, 2]), 1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 7, 2]*
     a[2, 12, 2])}, {a[1, 5, 7], a[2, 47, 7], 
   (a[1, 1, 5]*a[1, 11, 8]*a[2, 5, 8]*a[3, 77, 2])/
    (a[1, 1, 6]*a[2, 12, 2]*a[2, 47, 7]^2), 
   (a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 7]^2*a[1, 7, 2])/
    (a[1, 11, 8]*a[2, 5, 8]*a[3, 77, 2]), 1/(a[1, 1, 6]*a[2, 12, 2])}, 
  {a[2, 14, 8], a[1, 8, 8], (a[1, 11, 8]*a[3, 42, 2]*a[3, 77, 2])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 8, 8]^2*a[2, 12, 2]), 
   (a[1, 1, 5]*a[1, 1, 8]*a[1, 7, 2]*a[2, 14, 8]^2)/
    (a[1, 11, 8]*a[3, 42, 2]*a[3, 77, 2]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[2, 12, 2])}, 
  {a[2, 61, 0], a[1, 13, 7], (a[1, 11, 8]*a[2, 5, 8]*a[2, 27, 1])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 13, 7]^2), 
   (a[1, 1, 3]*a[1, 1, 5]*a[1, 7, 2]*a[2, 61, 0]^2)/
    (a[1, 11, 8]*a[2, 5, 8]*a[2, 12, 2]*a[2, 27, 1]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[2, 12, 2])}, 
  {a[1, 13, 7], a[3, 102, 1], (a[1, 1, 3]*a[1, 1, 5]*a[1, 7, 2]*a[1, 11, 8]*
     a[2, 5, 8]*a[2, 27, 1])/(a[2, 12, 2]*a[3, 102, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 13, 7]^2)/
    (a[1, 11, 8]*a[2, 5, 8]*a[2, 27, 1]), a[2, 12, 2]^(-1)}, 
  {a[5, 13, 2], a[1, 5, 4], (a[3, 42, 2]*a[3, 48, 1]*a[3, 77, 2])/
    (a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]^2*a[1, 7, 2]*
     a[2, 12, 2]), a[5, 13, 2]^2/(a[1, 1, 3]*a[3, 42, 2]*a[3, 48, 1]*
     a[3, 77, 2]), 1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 7, 2]*a[2, 12, 2])}, {a[1, 6, 7], a[2, 26, 1], 
   (a[2, 5, 8]*a[2, 27, 1]*a[3, 48, 1])/(a[1, 1, 8]*a[2, 12, 2]*
     a[2, 26, 1]^2), (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 1]*
     a[1, 6, 7]^2*a[1, 7, 2])/(a[2, 5, 8]*a[2, 27, 1]*a[3, 48, 1]), 
   1/(a[1, 1, 8]*a[2, 12, 2])}, {a[1, 8, 2], a[2, 41, 0], 
   (a[1, 7, 2]*a[1, 11, 8]*a[2, 27, 1]*a[3, 42, 2])/
    (a[1, 2, 1]*a[2, 12, 2]*a[2, 41, 0]^2), 
   (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 8, 2]^2)/
    (a[1, 11, 8]*a[2, 27, 1]*a[3, 42, 2]), 1/(a[1, 2, 1]*a[2, 12, 2])}, 
  {a[3, 51, 1], a[1, 3, 6], (a[2, 27, 1]*a[3, 42, 2]*a[3, 48, 1])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 6]^2*a[2, 12, 2]), 
   (a[1, 1, 6]*a[1, 7, 2]*a[3, 51, 1]^2)/(a[2, 27, 1]*a[3, 42, 2]*
     a[3, 48, 1]), 1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*
     a[2, 12, 2])}}, {{a[1, 4, 0], a[3, 24, 0], 
   (a[2, 59, 2]*a[3, 25, 0]*a[3, 26, 0])/(a[1, 1, 8]*a[1, 6, 2]*
     a[3, 24, 0]^2), (a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 3, 0]*
     a[1, 4, 0]^2*a[1, 7, 0])/(a[2, 59, 2]*a[3, 25, 0]*a[3, 26, 0]), 
   1/(a[1, 1, 8]*a[1, 6, 2])}, {a[3, 7, 1], a[1, 6, 6], 
   (a[2, 59, 2]*a[3, 8, 1]*a[3, 25, 0])/(a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 2, 1]*a[1, 3, 0]*a[1, 6, 2]*a[1, 6, 6]^2), 
   (a[1, 1, 6]*a[1, 7, 0]*a[3, 7, 1]^2)/(a[2, 59, 2]*a[3, 8, 1]*a[3, 25, 0]), 
   1/(a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 0]*a[1, 6, 2])}, 
  {a[2, 11, 0], a[3, 10, 0], (a[1, 7, 0]*a[2, 14, 8]*a[3, 8, 1]*a[3, 25, 0])/
    (a[1, 1, 3]*a[1, 2, 1]*a[1, 3, 0]*a[3, 10, 0]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[2, 11, 0]^2)/
    (a[2, 14, 8]*a[3, 8, 1]*a[3, 25, 0]), 
   1/(a[1, 1, 3]*a[1, 2, 1]*a[1, 3, 0])}, {a[3, 27, 0], a[1, 3, 4], 
   (a[2, 14, 8]*a[3, 25, 0]*a[3, 26, 0])/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 1]*a[1, 3, 0]*a[1, 3, 4]^2*a[1, 6, 2]), 
   (a[1, 1, 4]*a[1, 7, 0]*a[3, 27, 0]^2)/(a[2, 14, 8]*a[3, 25, 0]*
     a[3, 26, 0]), 1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 0]*
     a[1, 6, 2])}, {a[2, 22, 6], a[2, 4, 1], 
   (a[2, 59, 2]*a[3, 25, 0]*a[3, 97, 6])/(a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 6, 2]*a[2, 4, 1]^2), (a[1, 1, 3]*a[1, 1, 6]*a[1, 3, 0]*a[1, 7, 0]*
     a[2, 22, 6]^2)/(a[2, 59, 2]*a[3, 25, 0]*a[3, 97, 6]), 
   1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 6, 2])}, 
  {a[5, 6, 5], a[2, 11, 0], (a[2, 14, 8]*a[3, 8, 1]*a[3, 25, 0])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[2, 11, 0]^2), 
   (a[1, 7, 0]*a[5, 6, 5]^2)/(a[1, 1, 3]*a[1, 2, 1]*a[1, 3, 0]*a[2, 14, 8]*
     a[3, 8, 1]*a[3, 25, 0]), 1/(a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 1]*a[1, 3, 0]*a[1, 6, 2])}, {a[4, 61, 2], a[1, 9, 2], 
   (a[2, 14, 8]*a[3, 25, 0]*a[3, 97, 6])/(a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 1, 8]*a[1, 3, 0]*a[1, 6, 2]*a[1, 9, 2]^2), 
   (a[1, 7, 0]*a[4, 61, 2]^2)/(a[1, 2, 1]*a[2, 14, 8]*a[3, 25, 0]*
     a[3, 97, 6]), 1/(a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 3, 0]*a[1, 6, 2])}, {a[1, 13, 5], a[4, 88, 5], 
   (a[1, 1, 3]*a[1, 2, 1]*a[2, 5, 6]*a[2, 59, 2]*a[3, 26, 0])/
    (a[1, 6, 2]*a[4, 88, 5]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*
     a[1, 7, 0]*a[1, 13, 5]^2)/(a[2, 5, 6]*a[2, 59, 2]*a[3, 26, 0]), 
   a[1, 6, 2]^(-1)}, {a[3, 22, 5], a[1, 13, 5], 
   (a[2, 5, 6]*a[2, 59, 2]*a[3, 26, 0])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 0]*a[1, 7, 0]*a[1, 13, 5]^2), 
   (a[1, 1, 3]*a[1, 2, 1]*a[3, 22, 5]^2)/(a[1, 6, 2]*a[2, 5, 6]*a[2, 59, 2]*
     a[3, 26, 0]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 6, 2]*
     a[1, 7, 0])}, {a[1, 3, 5], a[2, 40, 3], 
   (a[2, 5, 6]*a[2, 59, 2]*a[3, 8, 1])/(a[1, 1, 4]*a[1, 3, 0]*a[1, 6, 2]*
     a[2, 40, 3]^2), (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 3, 5]^2*a[1, 7, 0])/(a[2, 5, 6]*a[2, 59, 2]*a[3, 8, 1]), 
   1/(a[1, 1, 4]*a[1, 3, 0]*a[1, 6, 2])}, {a[1, 6, 5], a[2, 26, 8], 
   (a[2, 5, 6]*a[2, 14, 8]*a[3, 26, 0])/(a[1, 1, 6]*a[1, 3, 0]*a[1, 6, 2]*
     a[2, 26, 8]^2), (a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 6, 5]^2*a[1, 7, 0])/(a[2, 5, 6]*a[2, 14, 8]*a[3, 26, 0]), 
   1/(a[1, 1, 6]*a[1, 3, 0]*a[1, 6, 2])}, {a[2, 3, 6], a[1, 11, 8], 
   (a[2, 5, 6]*a[2, 14, 8]*a[3, 97, 6])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*
     a[1, 3, 0]*a[1, 6, 2]*a[1, 11, 8]^2), 
   (a[1, 1, 3]*a[1, 1, 8]*a[1, 7, 0]*a[2, 3, 6]^2)/
    (a[2, 5, 6]*a[2, 14, 8]*a[3, 97, 6]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 3, 0]*a[1, 6, 2])}, 
  {a[3, 135, 8], a[1, 4, 8], (a[2, 5, 6]*a[2, 14, 8]*a[3, 8, 1])/
    (a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 4, 8]^2*a[1, 6, 2]), 
   (a[1, 1, 8]*a[1, 7, 0]*a[3, 135, 8]^2)/(a[1, 3, 0]*a[2, 5, 6]*a[2, 14, 8]*
     a[3, 8, 1]), 1/(a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 3, 0]*
     a[1, 6, 2])}, {a[1, 5, 5], a[3, 96, 6], 
   (a[1, 1, 3]*a[2, 5, 6]*a[2, 59, 2]*a[3, 97, 6])/
    (a[1, 1, 4]*a[1, 6, 2]*a[3, 96, 6]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 0]*a[1, 5, 5]^2*a[1, 7, 0])/
    (a[2, 5, 6]*a[2, 59, 2]*a[3, 97, 6]), 1/(a[1, 1, 4]*a[1, 6, 2])}}, 
 {{a[2, 8, 1], a[1, 12, 5], (a[1, 11, 8]*a[2, 60, 5]*a[3, 62, 0])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4]*a[1, 12, 5]^2), 
   (a[1, 1, 3]*a[1, 1, 5]*a[2, 8, 1]^2)/(a[1, 11, 8]*a[2, 60, 5]*
     a[3, 62, 0]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4])}, 
  {a[3, 64, 0], a[2, 30, 0], (a[2, 29, 1]*a[3, 36, 8]*a[3, 62, 0])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*a[2, 30, 0]^2), 
   (a[1, 1, 6]*a[1, 2, 4]*a[3, 64, 0]^2)/(a[2, 29, 1]*a[3, 36, 8]*
     a[3, 62, 0]), 1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1])}, 
  {a[1, 7, 0], a[3, 56, 0], (a[1, 11, 8]*a[3, 36, 8]*a[3, 62, 0])/
    (a[1, 2, 1]*a[3, 56, 0]^2), (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 4]*a[1, 7, 0]^2)/(a[1, 11, 8]*a[3, 36, 8]*a[3, 62, 0]), 
   a[1, 2, 1]^(-1)}, {a[2, 32, 4], a[3, 137, 1], 
   (a[2, 29, 1]*a[3, 62, 0]*a[3, 123, 4])/(a[1, 1, 5]*a[1, 1, 8]*
     a[3, 137, 1]^2), (a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 4]*
     a[2, 32, 4]^2)/(a[2, 29, 1]*a[3, 62, 0]*a[3, 123, 4]), 
   1/(a[1, 1, 5]*a[1, 1, 8])}, {a[2, 7, 4], a[1, 10, 1], 
   (a[2, 29, 1]*a[2, 36, 4]*a[2, 60, 5])/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 4]*a[1, 10, 1]^2), (a[1, 1, 5]*a[1, 2, 1]*a[2, 7, 4]^2)/
    (a[2, 29, 1]*a[2, 36, 4]*a[2, 60, 5]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4])}, 
  {a[1, 6, 5], a[2, 48, 6], (a[1, 1, 5]*a[1, 11, 8]*a[2, 36, 4]*a[2, 60, 5])/
    (a[1, 1, 6]*a[1, 2, 4]*a[2, 48, 6]^2), 
   (a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 1]*a[1, 6, 5]^2)/
    (a[1, 11, 8]*a[2, 36, 4]*a[2, 60, 5]), 1/(a[1, 1, 6]*a[1, 2, 4])}, 
  {a[4, 102, 6], a[1, 4, 0], (a[2, 29, 1]*a[2, 60, 5]*a[3, 62, 0])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 4]*a[1, 4, 0]^2), 
   a[4, 102, 6]^2/(a[1, 1, 8]*a[2, 29, 1]*a[2, 60, 5]*a[3, 62, 0]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4])}, 
  {a[2, 26, 8], a[1, 4, 8], (a[1, 11, 8]*a[2, 36, 4]*a[3, 36, 8])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 4]*a[1, 4, 8]^2), 
   (a[1, 1, 5]*a[1, 1, 8]*a[2, 26, 8]^2)/(a[1, 11, 8]*a[2, 36, 4]*
     a[3, 36, 8]), 1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 4])}, 
  {a[1, 4, 3], a[4, 104, 3], (a[1, 1, 3]*a[1, 11, 8]*a[3, 62, 0]*
     a[3, 123, 4])/a[4, 104, 3]^2, (a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 1]*a[1, 2, 4]*a[1, 4, 3]^2)/(a[1, 11, 8]*a[3, 62, 0]*
     a[3, 123, 4]), 1}, {a[1, 4, 4], a[3, 47, 1], 
   (a[2, 29, 1]*a[2, 36, 4]*a[3, 36, 8])/(a[1, 1, 3]*a[3, 47, 1]^2), 
   (a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4]*a[1, 4, 4]^2)/
    (a[2, 29, 1]*a[2, 36, 4]*a[3, 36, 8]), a[1, 1, 3]^(-1)}, 
  {a[4, 74, 1], a[1, 4, 4], (a[2, 29, 1]*a[2, 36, 4]*a[3, 36, 8])/
    (a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4]*a[1, 4, 4]^2), 
   a[4, 74, 1]^2/(a[1, 1, 3]*a[2, 29, 1]*a[2, 36, 4]*a[3, 36, 8]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4])}, 
  {a[1, 10, 4], a[2, 20, 8], (a[1, 11, 8]*a[2, 36, 4]*a[3, 123, 4])/
    (a[1, 1, 6]*a[1, 2, 4]*a[2, 20, 8]^2), 
   (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*a[1, 10, 4]^2)/
    (a[1, 11, 8]*a[2, 36, 4]*a[3, 123, 4]), 1/(a[1, 1, 6]*a[1, 2, 4])}, 
  {a[1, 4, 8], a[4, 91, 8], (a[1, 1, 5]*a[1, 1, 8]*a[1, 11, 8]*a[2, 36, 4]*
     a[3, 36, 8])/a[4, 91, 8]^2, (a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 4]*
     a[1, 4, 8]^2)/(a[1, 11, 8]*a[2, 36, 4]*a[3, 36, 8]), 1}, 
  {a[3, 130, 4], a[1, 6, 1], (a[2, 29, 1]*a[2, 36, 4]*a[3, 123, 4])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4]*a[1, 6, 1]^2), 
   (a[1, 2, 1]*a[3, 130, 4]^2)/(a[2, 29, 1]*a[2, 36, 4]*a[3, 123, 4]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4])}, 
  {a[1, 9, 2], a[3, 13, 8], (a[1, 11, 8]*a[3, 42, 2]*a[3, 62, 0])/
    (a[1, 2, 1]*a[3, 13, 8]^2), (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 4]*a[1, 9, 2]^2)/(a[1, 11, 8]*a[3, 42, 2]*a[3, 62, 0]), 
   a[1, 2, 1]^(-1)}, {a[3, 20, 6], a[2, 17, 7], 
   (a[2, 29, 1]*a[3, 42, 2]*a[3, 62, 0])/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*
     a[1, 2, 1]*a[2, 17, 7]^2), (a[1, 1, 6]*a[1, 2, 4]*a[3, 20, 6]^2)/
    (a[2, 29, 1]*a[3, 42, 2]*a[3, 62, 0]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1])}, 
  {a[2, 17, 1], a[2, 57, 3], (a[1, 11, 8]*a[3, 62, 0]*a[3, 142, 7])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[2, 57, 3]^2), 
   (a[1, 1, 3]*a[1, 1, 5]*a[1, 2, 4]*a[2, 17, 1]^2)/
    (a[1, 11, 8]*a[3, 62, 0]*a[3, 142, 7]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1])}, {a[4, 73, 1], a[2, 31, 7], 
   (a[2, 29, 1]*a[3, 62, 0]*a[3, 142, 7])/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*
     a[1, 2, 1]*a[2, 31, 7]^2), (a[1, 2, 4]*a[4, 73, 1]^2)/
    (a[1, 1, 8]*a[2, 29, 1]*a[3, 62, 0]*a[3, 142, 7]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1])}, 
  {a[2, 14, 8], a[1, 8, 8], (a[1, 11, 8]*a[2, 36, 4]*a[3, 42, 2])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 4]*a[1, 8, 8]^2), 
   (a[1, 1, 5]*a[1, 1, 8]*a[2, 14, 8]^2)/(a[1, 11, 8]*a[2, 36, 4]*
     a[3, 42, 2]), 1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 4])}, 
  {a[2, 33, 1], a[2, 15, 1], (a[2, 29, 1]*a[2, 36, 4]*a[3, 142, 7])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[2, 15, 1]^2), 
   (a[1, 1, 5]*a[1, 2, 1]*a[1, 2, 4]*a[2, 33, 1]^2)/
    (a[2, 29, 1]*a[2, 36, 4]*a[3, 142, 7]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8])}, {a[1, 12, 8], a[2, 21, 8], 
   (a[1, 11, 8]*a[2, 60, 5]*a[3, 45, 8])/(a[1, 1, 6]*a[1, 2, 4]*
     a[2, 21, 8]^2), (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 12, 8]^2)/(a[1, 11, 8]*a[2, 60, 5]*a[3, 45, 8]), 
   1/(a[1, 1, 6]*a[1, 2, 4])}, {a[2, 52, 0], a[1, 9, 5], 
   (a[1, 11, 8]*a[2, 27, 1]*a[2, 60, 5])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 9, 5]^2), (a[1, 1, 3]*a[1, 1, 5]*a[2, 52, 0]^2)/
    (a[1, 2, 4]*a[1, 11, 8]*a[2, 27, 1]*a[2, 60, 5]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4])}, 
  {a[1, 9, 5], a[3, 104, 1], (a[1, 1, 3]*a[1, 1, 5]*a[1, 11, 8]*a[2, 27, 1]*
     a[2, 60, 5])/(a[1, 2, 4]*a[3, 104, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 9, 5]^2)/
    (a[1, 11, 8]*a[2, 27, 1]*a[2, 60, 5]), a[1, 2, 4]^(-1)}, 
  {a[2, 42, 1], a[3, 60, 1], (a[2, 29, 1]*a[3, 36, 8]*a[3, 45, 8])/
    (a[1, 1, 3]*a[1, 1, 5]*a[3, 60, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4]*a[2, 42, 1]^2)/
    (a[2, 29, 1]*a[3, 36, 8]*a[3, 45, 8]), 1/(a[1, 1, 3]*a[1, 1, 5])}, 
  {a[3, 50, 1], a[1, 2, 6], (a[2, 27, 1]*a[2, 29, 1]*a[3, 36, 8])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4]*a[1, 2, 6]^2), 
   (a[1, 1, 6]*a[3, 50, 1]^2)/(a[2, 27, 1]*a[2, 29, 1]*a[3, 36, 8]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4])}, 
  {a[1, 5, 7], a[3, 80, 7], (a[1, 1, 5]*a[1, 11, 8]*a[2, 36, 4]*a[3, 142, 7])/
    (a[1, 1, 6]*a[3, 80, 7]^2), (a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4]*
     a[1, 5, 7]^2)/(a[1, 11, 8]*a[2, 36, 4]*a[3, 142, 7]), a[1, 1, 6]^(-1)}, 
  {a[1, 2, 8], a[4, 2, 8], (a[1, 1, 8]*a[1, 11, 8]*a[3, 36, 8]*a[3, 45, 8])/
    a[4, 2, 8]^2, (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 4]*
     a[1, 2, 8]^2)/(a[1, 11, 8]*a[3, 36, 8]*a[3, 45, 8]), 1}, 
  {a[1, 14, 8], a[2, 42, 3], (a[1, 11, 8]*a[2, 27, 1]*a[3, 36, 8])/
    (a[1, 2, 1]*a[1, 2, 4]*a[2, 42, 3]^2), 
   (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 14, 8]^2)/
    (a[1, 11, 8]*a[2, 27, 1]*a[3, 36, 8]), 1/(a[1, 2, 1]*a[1, 2, 4])}, 
  {a[4, 95, 4], a[2, 31, 4], (a[2, 29, 1]*a[3, 45, 8]*a[3, 123, 4])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4]*a[2, 31, 4]^2), 
   (a[1, 2, 1]*a[4, 95, 4]^2)/(a[1, 1, 5]*a[2, 29, 1]*a[3, 45, 8]*
     a[3, 123, 4]), 1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 4])}, {a[2, 31, 4], a[4, 8, 1], 
   (a[1, 2, 1]*a[2, 29, 1]*a[3, 45, 8]*a[3, 123, 4])/
    (a[1, 1, 5]*a[4, 8, 1]^2), (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4]*
     a[2, 31, 4]^2)/(a[2, 29, 1]*a[3, 45, 8]*a[3, 123, 4]), a[1, 1, 5]^(-1)}, 
  {a[2, 21, 4], a[2, 32, 1], (a[2, 27, 1]*a[2, 29, 1]*a[3, 123, 4])/
    (a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 4]*a[2, 32, 1]^2), 
   (a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[2, 21, 4]^2)/
    (a[2, 27, 1]*a[2, 29, 1]*a[3, 123, 4]), 
   1/(a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 4])}, {a[4, 94, 4], a[1, 5, 4], 
   (a[2, 29, 1]*a[2, 36, 4]*a[3, 42, 2])/(a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 1]*a[1, 2, 4]*a[1, 5, 4]^2), 
   a[4, 94, 4]^2/(a[1, 1, 3]*a[2, 29, 1]*a[2, 36, 4]*a[3, 42, 2]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4])}, 
  {a[3, 81, 7], a[1, 3, 1], (a[2, 29, 1]*a[2, 60, 5]*a[3, 45, 8])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4]*a[1, 3, 1]^2), 
   (a[1, 2, 1]*a[3, 81, 7]^2)/(a[2, 29, 1]*a[2, 60, 5]*a[3, 45, 8]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4])}, 
  {a[2, 54, 3], a[2, 28, 8], (a[1, 11, 8]*a[3, 45, 8]*a[3, 123, 4])/
    (a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 4]*a[2, 28, 8]^2), 
   (a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 1]*a[2, 54, 3]^2)/
    (a[1, 11, 8]*a[3, 45, 8]*a[3, 123, 4]), 
   1/(a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 4])}, {a[4, 72, 1], a[1, 13, 1], 
   (a[2, 27, 1]*a[2, 29, 1]*a[2, 60, 5])/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*
     a[1, 2, 1]*a[1, 13, 1]^2), a[4, 72, 1]^2/(a[1, 1, 8]*a[1, 2, 4]*
     a[2, 27, 1]*a[2, 29, 1]*a[2, 60, 5]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4])}, 
  {a[1, 13, 1], a[2, 13, 1], (a[2, 27, 1]*a[2, 29, 1]*a[2, 60, 5])/
    (a[1, 1, 8]*a[1, 2, 4]*a[2, 13, 1]^2), 
   (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 1]*a[1, 13, 1]^2)/
    (a[2, 27, 1]*a[2, 29, 1]*a[2, 60, 5]), 1/(a[1, 1, 8]*a[1, 2, 4])}, 
  {a[1, 3, 3], a[3, 139, 3], (a[1, 1, 3]*a[1, 11, 8]*a[2, 27, 1]*
     a[3, 123, 4])/(a[1, 2, 4]*a[3, 139, 3]^2), 
   (a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 3]^2)/
    (a[1, 11, 8]*a[2, 27, 1]*a[3, 123, 4]), a[1, 2, 4]^(-1)}, 
  {a[2, 28, 8], a[5, 7, 8], (a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 1]*a[1, 11, 8]*
     a[3, 45, 8]*a[3, 123, 4])/a[5, 7, 8]^2, 
   (a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 4]*a[2, 28, 8]^2)/
    (a[1, 11, 8]*a[3, 45, 8]*a[3, 123, 4]), 1}, 
  {a[1, 8, 2], a[2, 41, 0], (a[1, 11, 8]*a[2, 27, 1]*a[3, 42, 2])/
    (a[1, 2, 1]*a[1, 2, 4]*a[2, 41, 0]^2), 
   (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 8, 2]^2)/
    (a[1, 11, 8]*a[2, 27, 1]*a[3, 42, 2]), 1/(a[1, 2, 1]*a[1, 2, 4])}, 
  {a[3, 141, 3], a[2, 33, 7], (a[2, 29, 1]*a[3, 45, 8]*a[3, 142, 7])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[2, 33, 7]^2), 
   (a[1, 2, 1]*a[1, 2, 4]*a[3, 141, 3]^2)/(a[2, 29, 1]*a[3, 45, 8]*
     a[3, 142, 7]), 1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8])}, 
  {a[1, 6, 8], a[4, 45, 8], (a[1, 1, 8]*a[1, 11, 8]*a[3, 42, 2]*a[3, 45, 8])/
    a[4, 45, 8]^2, (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 4]*
     a[1, 6, 8]^2)/(a[1, 11, 8]*a[3, 42, 2]*a[3, 45, 8]), 1}, 
  {a[2, 28, 2], a[3, 30, 6], (a[2, 29, 1]*a[3, 42, 2]*a[3, 45, 8])/
    (a[1, 1, 3]*a[1, 1, 5]*a[3, 30, 6]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4]*a[2, 28, 2]^2)/
    (a[2, 29, 1]*a[3, 42, 2]*a[3, 45, 8]), 1/(a[1, 1, 3]*a[1, 1, 5])}, 
  {a[3, 51, 1], a[1, 3, 6], (a[2, 27, 1]*a[2, 29, 1]*a[3, 42, 2])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4]*a[1, 3, 6]^2), 
   (a[1, 1, 6]*a[3, 51, 1]^2)/(a[2, 27, 1]*a[2, 29, 1]*a[3, 42, 2]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4])}, 
  {a[4, 34, 1], a[1, 6, 7], (a[2, 27, 1]*a[2, 29, 1]*a[3, 142, 7])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 4]*a[1, 6, 7]^2), 
   a[4, 34, 1]^2/(a[1, 1, 8]*a[2, 27, 1]*a[2, 29, 1]*a[3, 142, 7]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4])}, 
  {a[1, 3, 7], a[3, 44, 8], (a[1, 11, 8]*a[3, 45, 8]*a[3, 142, 7])/
    (a[1, 1, 6]*a[3, 44, 8]^2), (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 2, 4]*a[1, 3, 7]^2)/(a[1, 11, 8]*a[3, 45, 8]*a[3, 142, 7]), 
   a[1, 1, 6]^(-1)}, {a[2, 61, 0], a[1, 13, 7], 
   (a[1, 11, 8]*a[2, 27, 1]*a[3, 142, 7])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 2, 4]*a[1, 13, 7]^2), (a[1, 1, 3]*a[1, 1, 5]*a[2, 61, 0]^2)/
    (a[1, 11, 8]*a[2, 27, 1]*a[3, 142, 7]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4])}}, 
 {{a[1, 4, 0], a[2, 37, 7], (a[2, 4, 1]*a[2, 22, 1]*a[2, 60, 5])/
    (a[1, 1, 8]*a[1, 3, 4]*a[2, 37, 7]^2), 
   (a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 5]*a[1, 4, 0]^2)/
    (a[2, 4, 1]*a[2, 22, 1]*a[2, 60, 5]), 1/(a[1, 1, 8]*a[1, 3, 4])}, 
  {a[3, 24, 0], a[1, 6, 6], (a[2, 4, 1]*a[2, 22, 1]*a[3, 9, 0])/
    (a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 5]*a[1, 3, 4]*a[1, 6, 6]^2), 
   (a[1, 1, 6]*a[3, 24, 0]^2)/(a[2, 4, 1]*a[2, 22, 1]*a[3, 9, 0]), 
   1/(a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 5]*a[1, 3, 4])}, 
  {a[1, 7, 0], a[2, 58, 1], (a[1, 11, 8]*a[2, 4, 1]*a[3, 9, 0])/
    (a[1, 2, 1]*a[1, 3, 4]*a[2, 58, 1]^2), 
   (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 5]*a[1, 7, 0]^2)/
    (a[1, 11, 8]*a[2, 4, 1]*a[3, 9, 0]), 1/(a[1, 2, 1]*a[1, 3, 4])}, 
  {a[2, 8, 1], a[1, 12, 5], (a[1, 11, 8]*a[2, 4, 1]*a[2, 60, 5])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 12, 5]^2), 
   (a[1, 1, 3]*a[1, 2, 5]*a[2, 8, 1]^2)/(a[1, 3, 4]*a[1, 11, 8]*a[2, 4, 1]*
     a[2, 60, 5]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 4])}, 
  {a[2, 2, 1], a[2, 16, 1], (a[2, 4, 1]*a[2, 22, 1]*a[3, 87, 1])/
    (a[1, 1, 8]*a[1, 2, 5]*a[1, 3, 4]*a[2, 16, 1]^2), 
   (a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[2, 2, 1]^2)/
    (a[2, 4, 1]*a[2, 22, 1]*a[3, 87, 1]), 
   1/(a[1, 1, 8]*a[1, 2, 5]*a[1, 3, 4])}, {a[1, 12, 5], a[3, 112, 6], 
   (a[1, 1, 3]*a[1, 2, 5]*a[1, 11, 8]*a[2, 4, 1]*a[2, 60, 5])/
    (a[1, 3, 4]*a[3, 112, 6]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 12, 5]^2)/(a[1, 11, 8]*a[2, 4, 1]*a[2, 60, 5]), a[1, 3, 4]^(-1)}, 
  {a[1, 4, 3], a[3, 86, 1], (a[1, 1, 3]*a[1, 11, 8]*a[2, 4, 1]*a[3, 87, 1])/
    (a[1, 3, 4]*a[3, 86, 1]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 5]*
     a[1, 4, 3]^2)/(a[1, 11, 8]*a[2, 4, 1]*a[3, 87, 1]), a[1, 3, 4]^(-1)}, 
  {a[1, 4, 4], a[3, 7, 5], (a[2, 22, 1]*a[2, 36, 4]*a[3, 9, 0])/
    (a[1, 1, 3]*a[3, 7, 5]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 5]*
     a[1, 3, 4]*a[1, 4, 4]^2)/(a[2, 22, 1]*a[2, 36, 4]*a[3, 9, 0]), 
   a[1, 1, 3]^(-1)}, {a[2, 7, 4], a[1, 10, 1], 
   (a[2, 22, 1]*a[2, 36, 4]*a[2, 60, 5])/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 4]*a[1, 10, 1]^2), (a[1, 2, 1]*a[1, 2, 5]*a[2, 7, 4]^2)/
    (a[2, 22, 1]*a[2, 36, 4]*a[2, 60, 5]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 4])}, 
  {a[4, 89, 5], a[1, 4, 4], (a[2, 22, 1]*a[2, 36, 4]*a[3, 9, 0])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 5]*a[1, 3, 4]*a[1, 4, 4]^2), 
   a[4, 89, 5]^2/(a[1, 1, 3]*a[2, 22, 1]*a[2, 36, 4]*a[3, 9, 0]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 5]*a[1, 3, 4])}, 
  {a[2, 26, 8], a[1, 4, 8], (a[1, 11, 8]*a[2, 36, 4]*a[3, 9, 0])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 3, 4]*a[1, 4, 8]^2), 
   (a[1, 1, 8]*a[1, 2, 5]*a[2, 26, 8]^2)/(a[1, 11, 8]*a[2, 36, 4]*
     a[3, 9, 0]), 1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 3, 4])}, 
  {a[1, 10, 4], a[2, 20, 8], (a[1, 11, 8]*a[2, 36, 4]*a[3, 87, 1])/
    (a[1, 1, 6]*a[1, 3, 4]*a[2, 20, 8]^2), 
   (a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 5]*a[1, 10, 4]^2)/
    (a[1, 11, 8]*a[2, 36, 4]*a[3, 87, 1]), 1/(a[1, 1, 6]*a[1, 3, 4])}, 
  {a[3, 89, 1], a[1, 6, 1], (a[2, 22, 1]*a[2, 36, 4]*a[3, 87, 1])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 5]*a[1, 3, 4]*a[1, 6, 1]^2), 
   (a[1, 2, 1]*a[3, 89, 1]^2)/(a[2, 22, 1]*a[2, 36, 4]*a[3, 87, 1]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 5]*a[1, 3, 4])}, 
  {a[3, 25, 0], a[1, 7, 6], (a[2, 4, 1]*a[2, 22, 1]*a[3, 3, 2])/
    (a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 5]*a[1, 3, 4]*a[1, 7, 6]^2), 
   (a[1, 1, 6]*a[3, 25, 0]^2)/(a[2, 4, 1]*a[2, 22, 1]*a[3, 3, 2]), 
   1/(a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 5]*a[1, 3, 4])}, 
  {a[1, 9, 2], a[2, 53, 2], (a[1, 11, 8]*a[2, 4, 1]*a[3, 3, 2])/
    (a[1, 2, 1]*a[1, 3, 4]*a[2, 53, 2]^2), 
   (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 5]*a[1, 9, 2]^2)/
    (a[1, 11, 8]*a[2, 4, 1]*a[3, 3, 2]), 1/(a[1, 2, 1]*a[1, 3, 4])}, 
  {a[1, 6, 5], a[2, 48, 6], (a[1, 2, 5]*a[1, 11, 8]*a[2, 36, 4]*a[2, 60, 5])/
    (a[1, 1, 6]*a[1, 3, 4]*a[2, 48, 6]^2), 
   (a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 1]*a[1, 6, 5]^2)/
    (a[1, 11, 8]*a[2, 36, 4]*a[2, 60, 5]), 1/(a[1, 1, 6]*a[1, 3, 4])}, 
  {a[2, 14, 8], a[1, 8, 8], (a[1, 11, 8]*a[2, 36, 4]*a[3, 3, 2])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 3, 4]*a[1, 8, 8]^2), 
   (a[1, 1, 8]*a[1, 2, 5]*a[2, 14, 8]^2)/(a[1, 11, 8]*a[2, 36, 4]*
     a[3, 3, 2]), 1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 1]*a[1, 3, 4])}, 
  {a[4, 90, 5], a[1, 5, 4], (a[2, 22, 1]*a[2, 36, 4]*a[3, 3, 2])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 5]*a[1, 3, 4]*a[1, 5, 4]^2), 
   a[4, 90, 5]^2/(a[1, 1, 3]*a[2, 22, 1]*a[2, 36, 4]*a[3, 3, 2]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 5]*a[1, 3, 4])}}, 
 {{a[2, 3, 8], a[1, 11, 1], (a[2, 5, 8]*a[2, 14, 1]*a[2, 44, 4])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 6, 4]*a[1, 11, 1]^2), 
   (a[1, 1, 5]*a[1, 2, 1]*a[2, 3, 8]^2)/(a[2, 5, 8]*a[2, 14, 1]*a[2, 44, 4]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 6, 4])}, 
  {a[1, 5, 7], a[2, 47, 7], (a[1, 1, 5]*a[1, 11, 8]*a[2, 5, 8]*a[2, 44, 4])/
    (a[1, 1, 6]*a[1, 6, 4]*a[2, 47, 7]^2), 
   (a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 3]*a[1, 5, 7]^2)/
    (a[1, 11, 8]*a[2, 5, 8]*a[2, 44, 4]), 1/(a[1, 1, 6]*a[1, 6, 4])}, 
  {a[1, 10, 4], a[2, 20, 8], (a[1, 11, 8]*a[2, 44, 4]*a[3, 123, 4])/
    (a[1, 1, 6]*a[1, 6, 4]*a[2, 20, 8]^2), 
   (a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 3]*a[1, 10, 4]^2)/
    (a[1, 11, 8]*a[2, 44, 4]*a[3, 123, 4]), 1/(a[1, 1, 6]*a[1, 6, 4])}, 
  {a[3, 103, 1], a[1, 6, 1], (a[2, 14, 1]*a[2, 44, 4]*a[3, 123, 4])/
    (a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 6, 1]^2*a[1, 6, 4]), 
   (a[1, 2, 1]*a[3, 103, 1]^2)/(a[2, 14, 1]*a[2, 44, 4]*a[3, 123, 4]), 
   1/(a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 6, 4])}, 
  {a[2, 61, 0], a[1, 13, 7], (a[1, 11, 8]*a[2, 5, 8]*a[2, 27, 1])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 13, 7]^2), 
   (a[1, 1, 5]*a[1, 2, 3]*a[2, 61, 0]^2)/(a[1, 6, 4]*a[1, 11, 8]*a[2, 5, 8]*
     a[2, 27, 1]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 6, 4])}, 
  {a[1, 13, 7], a[3, 102, 1], (a[1, 1, 5]*a[1, 2, 3]*a[1, 11, 8]*a[2, 5, 8]*
     a[2, 27, 1])/(a[1, 6, 4]*a[3, 102, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 13, 7]^2)/
    (a[1, 11, 8]*a[2, 5, 8]*a[2, 27, 1]), a[1, 6, 4]^(-1)}, 
  {a[1, 3, 7], a[2, 40, 5], (a[1, 11, 8]*a[2, 5, 8]*a[3, 8, 3])/
    (a[1, 1, 6]*a[1, 6, 4]*a[2, 40, 5]^2), 
   (a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 3]*a[1, 3, 7]^2)/
    (a[1, 11, 8]*a[2, 5, 8]*a[3, 8, 3]), 1/(a[1, 1, 6]*a[1, 6, 4])}, 
  {a[2, 21, 4], a[2, 32, 1], (a[2, 14, 1]*a[2, 27, 1]*a[3, 123, 4])/
    (a[1, 1, 5]*a[1, 1, 8]*a[1, 6, 4]*a[2, 32, 1]^2), 
   (a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 3]*a[2, 21, 4]^2)/
    (a[2, 14, 1]*a[2, 27, 1]*a[3, 123, 4]), 
   1/(a[1, 1, 5]*a[1, 1, 8]*a[1, 6, 4])}, {a[1, 3, 3], a[3, 139, 3], 
   (a[1, 2, 3]*a[1, 11, 8]*a[2, 27, 1]*a[3, 123, 4])/
    (a[1, 6, 4]*a[3, 139, 3]^2), (a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 3, 3]^2)/(a[1, 11, 8]*a[2, 27, 1]*a[3, 123, 4]), a[1, 6, 4]^(-1)}, 
  {a[4, 105, 3], a[2, 31, 4], (a[2, 14, 1]*a[3, 8, 3]*a[3, 123, 4])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 6, 4]*a[2, 31, 4]^2), 
   (a[1, 2, 1]*a[4, 105, 3]^2)/(a[1, 1, 5]*a[2, 14, 1]*a[3, 8, 3]*
     a[3, 123, 4]), 1/(a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*
     a[1, 6, 4])}, {a[2, 31, 4], a[4, 46, 1], 
   (a[1, 2, 1]*a[2, 14, 1]*a[3, 8, 3]*a[3, 123, 4])/
    (a[1, 1, 5]*a[4, 46, 1]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 6, 4]*
     a[2, 31, 4]^2)/(a[2, 14, 1]*a[3, 8, 3]*a[3, 123, 4]), a[1, 1, 5]^(-1)}, 
  {a[1, 6, 7], a[2, 26, 1], (a[2, 5, 8]*a[2, 14, 1]*a[2, 27, 1])/
    (a[1, 1, 8]*a[1, 6, 4]*a[2, 26, 1]^2), 
   (a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 1]*a[1, 2, 3]*a[1, 6, 7]^2)/
    (a[2, 5, 8]*a[2, 14, 1]*a[2, 27, 1]), 1/(a[1, 1, 8]*a[1, 6, 4])}, 
  {a[3, 135, 1], a[1, 4, 1], (a[2, 5, 8]*a[2, 14, 1]*a[3, 8, 3])/
    (a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 4, 1]^2*a[1, 6, 4]), 
   (a[1, 2, 1]*a[3, 135, 1]^2)/(a[2, 5, 8]*a[2, 14, 1]*a[3, 8, 3]), 
   1/(a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 3]*a[1, 6, 4])}, 
  {a[2, 54, 3], a[2, 28, 8], (a[1, 11, 8]*a[3, 8, 3]*a[3, 123, 4])/
    (a[1, 1, 5]*a[1, 1, 6]*a[1, 6, 4]*a[2, 28, 8]^2), 
   (a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 3]*a[2, 54, 3]^2)/
    (a[1, 11, 8]*a[3, 8, 3]*a[3, 123, 4]), 
   1/(a[1, 1, 5]*a[1, 1, 6]*a[1, 6, 4])}}, 
 {{a[1, 4, 0], a[3, 24, 0], (a[2, 2, 1]*a[2, 59, 2]*a[3, 26, 0])/
    (a[1, 1, 8]*a[3, 24, 0]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*
     a[1, 4, 0]^2*a[1, 5, 3]*a[1, 7, 0])/(a[2, 2, 1]*a[2, 59, 2]*
     a[3, 26, 0]), a[1, 1, 8]^(-1)}, {a[2, 36, 0], a[1, 6, 6], 
   (a[2, 2, 1]*a[2, 20, 4]*a[2, 59, 2])/(a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 0]*
     a[1, 5, 3]*a[1, 6, 6]^2), (a[1, 1, 6]*a[1, 7, 0]*a[2, 36, 0]^2)/
    (a[2, 2, 1]*a[2, 20, 4]*a[2, 59, 2]), 
   1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 0]*a[1, 5, 3])}, 
  {a[1, 10, 0], a[2, 11, 4], (a[1, 7, 0]*a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4])/
    (a[1, 3, 0]*a[1, 5, 3]*a[2, 11, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 0]^2)/
    (a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4]), 1/(a[1, 3, 0]*a[1, 5, 3])}, 
  {a[2, 13, 4], a[1, 3, 4], (a[1, 10, 4]*a[2, 2, 1]*a[3, 26, 0])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 3, 4]^2*a[1, 5, 3]), 
   (a[1, 1, 4]*a[1, 7, 0]*a[2, 13, 4]^2)/(a[1, 10, 4]*a[2, 2, 1]*
     a[3, 26, 0]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 5, 3])}, 
  {a[4, 60, 0], a[1, 4, 0], (a[2, 2, 1]*a[2, 59, 2]*a[3, 26, 0])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*a[1, 4, 0]^2*a[1, 5, 3]*a[1, 7, 0]), 
   a[4, 60, 0]^2/(a[1, 1, 8]*a[2, 2, 1]*a[2, 59, 2]*a[3, 26, 0]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 5, 3]*a[1, 7, 0])}, 
  {a[4, 26, 0], a[1, 5, 0], (a[2, 2, 1]*a[2, 59, 2]*a[3, 16, 7])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*a[1, 5, 0]^2*a[1, 5, 3]*a[1, 7, 0]), 
   a[4, 26, 0]^2/(a[1, 1, 8]*a[2, 2, 1]*a[2, 59, 2]*a[3, 16, 7]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 5, 3]*a[1, 7, 0])}, 
  {a[2, 29, 4], a[1, 7, 4], (a[1, 10, 4]*a[2, 2, 1]*a[3, 16, 7])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 5, 3]*a[1, 7, 4]^2), 
   (a[1, 1, 4]*a[1, 7, 0]*a[2, 29, 4]^2)/(a[1, 10, 4]*a[2, 2, 1]*
     a[3, 16, 7]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 5, 3])}, 
  {a[3, 94, 6], a[1, 10, 0], (a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 0]^2), 
   (a[1, 7, 0]*a[3, 94, 6]^2)/(a[1, 3, 0]*a[1, 5, 3]*a[1, 10, 4]*a[2, 2, 1]*
     a[2, 20, 4]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*
     a[1, 5, 3])}, {a[2, 33, 6], a[2, 4, 1], 
   (a[2, 2, 1]*a[2, 59, 2]*a[3, 140, 3])/(a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 3]*
     a[2, 4, 1]^2), (a[1, 1, 6]*a[1, 3, 0]*a[1, 7, 0]*a[2, 33, 6]^2)/
    (a[2, 2, 1]*a[2, 59, 2]*a[3, 140, 3]), 
   1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 3])}, {a[3, 126, 4], a[1, 4, 3], 
   (a[1, 10, 4]*a[2, 2, 1]*a[3, 140, 3])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 0]*a[1, 4, 3]^2), (a[1, 7, 0]*a[3, 126, 4]^2)/
    (a[1, 5, 3]*a[1, 10, 4]*a[2, 2, 1]*a[3, 140, 3]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 5, 3])}, 
  {a[1, 13, 5], a[4, 88, 5], (a[1, 5, 3]*a[2, 5, 6]*a[2, 59, 2]*a[3, 26, 0])/
    a[4, 88, 5]^2, (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 7, 0]*
     a[1, 13, 5]^2)/(a[2, 5, 6]*a[2, 59, 2]*a[3, 26, 0]), 1}, 
  {a[3, 22, 5], a[1, 13, 5], (a[2, 5, 6]*a[2, 59, 2]*a[3, 26, 0])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 7, 0]*a[1, 13, 5]^2), 
   (a[1, 5, 3]*a[3, 22, 5]^2)/(a[2, 5, 6]*a[2, 59, 2]*a[3, 26, 0]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 7, 0])}, 
  {a[1, 3, 5], a[2, 40, 3], (a[2, 5, 6]*a[2, 20, 4]*a[2, 59, 2])/
    (a[1, 1, 4]*a[1, 3, 0]*a[2, 40, 3]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 5]^2*a[1, 5, 3]*a[1, 7, 0])/
    (a[2, 5, 6]*a[2, 20, 4]*a[2, 59, 2]), 1/(a[1, 1, 4]*a[1, 3, 0])}, 
  {a[1, 6, 5], a[2, 26, 8], (a[1, 10, 4]*a[2, 5, 6]*a[3, 26, 0])/
    (a[1, 1, 6]*a[1, 3, 0]*a[2, 26, 8]^2), 
   (a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 3]*a[1, 6, 5]^2*a[1, 7, 0])/
    (a[1, 10, 4]*a[2, 5, 6]*a[3, 26, 0]), 1/(a[1, 1, 6]*a[1, 3, 0])}, 
  {a[2, 55, 4], a[1, 4, 8], (a[1, 10, 4]*a[2, 5, 6]*a[2, 20, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 8]^2*a[1, 5, 3]), 
   (a[1, 1, 8]*a[1, 7, 0]*a[2, 55, 4]^2)/(a[1, 3, 0]*a[1, 10, 4]*a[2, 5, 6]*
     a[2, 20, 4]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*a[1, 5, 3])}, 
  {a[1, 4, 8], a[3, 84, 6], (a[1, 1, 8]*a[1, 7, 0]*a[1, 10, 4]*a[2, 5, 6]*
     a[2, 20, 4])/(a[1, 3, 0]*a[3, 84, 6]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 8]^2*a[1, 5, 3])/
    (a[1, 10, 4]*a[2, 5, 6]*a[2, 20, 4]), a[1, 3, 0]^(-1)}, 
  {a[2, 30, 8], a[1, 11, 8], (a[1, 10, 4]*a[2, 5, 6]*a[3, 140, 3])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*a[1, 5, 3]*a[1, 11, 8]^2), 
   (a[1, 1, 8]*a[1, 7, 0]*a[2, 30, 8]^2)/(a[1, 10, 4]*a[2, 5, 6]*
     a[3, 140, 3]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*a[1, 5, 3])}, 
  {a[3, 57, 5], a[1, 14, 1], (a[2, 5, 6]*a[2, 59, 2]*a[3, 16, 7])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 7, 0]*a[1, 14, 1]^2), 
   (a[1, 5, 3]*a[3, 57, 5]^2)/(a[2, 5, 6]*a[2, 59, 2]*a[3, 16, 7]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 7, 0])}, 
  {a[1, 5, 5], a[3, 96, 6], (a[2, 5, 6]*a[2, 59, 2]*a[3, 140, 3])/
    (a[1, 1, 4]*a[3, 96, 6]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 5, 3]*
     a[1, 5, 5]^2*a[1, 7, 0])/(a[2, 5, 6]*a[2, 59, 2]*a[3, 140, 3]), 
   a[1, 1, 4]^(-1)}, {a[1, 5, 7], a[2, 62, 3], 
   (a[1, 10, 4]*a[2, 5, 6]*a[3, 16, 7])/(a[1, 1, 6]*a[1, 3, 0]*
     a[2, 62, 3]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 3]*a[1, 5, 7]^2*
     a[1, 7, 0])/(a[1, 10, 4]*a[2, 5, 6]*a[3, 16, 7]), 
   1/(a[1, 1, 6]*a[1, 3, 0])}}, 
 {{a[2, 7, 4], a[1, 10, 1], (a[2, 29, 1]*a[2, 60, 5]*a[3, 122, 5])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 4]*a[1, 10, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 5]*a[1, 6, 2]*a[2, 7, 4]^2)/
    (a[2, 29, 1]*a[2, 60, 5]*a[3, 122, 5]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 4])}, 
  {a[1, 6, 5], a[3, 93, 8], (a[1, 1, 5]*a[2, 15, 8]*a[2, 60, 5]*a[3, 122, 5])/
    (a[1, 1, 6]*a[1, 2, 4]*a[3, 93, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 2]*a[1, 6, 2]*a[1, 6, 5]^2)/
    (a[2, 15, 8]*a[2, 60, 5]*a[3, 122, 5]), 1/(a[1, 1, 6]*a[1, 2, 4])}, 
  {a[2, 29, 8], a[2, 3, 3], (a[2, 15, 8]*a[3, 58, 2]*a[3, 122, 5])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 4]*a[2, 3, 3]^2), 
   (a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 2]*a[1, 6, 2]*a[2, 29, 8]^2)/
    (a[2, 15, 8]*a[3, 58, 2]*a[3, 122, 5]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 4])}, 
  {a[4, 6, 4], a[1, 5, 4], (a[2, 29, 1]*a[3, 58, 2]*a[3, 122, 5])/
    (a[1, 1, 1]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 4]*
     a[1, 5, 4]^2), (a[1, 6, 2]*a[4, 6, 4]^2)/(a[1, 1, 3]*a[2, 29, 1]*
     a[3, 58, 2]*a[3, 122, 5]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*
     a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 4])}, 
  {a[1, 12, 8], a[2, 21, 8], (a[2, 15, 8]*a[2, 60, 5]*a[3, 45, 8])/
    (a[1, 1, 6]*a[1, 2, 2]*a[1, 2, 4]*a[2, 21, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 6, 2]*a[1, 12, 8]^2)/
    (a[2, 15, 8]*a[2, 60, 5]*a[3, 45, 8]), 
   1/(a[1, 1, 6]*a[1, 2, 2]*a[1, 2, 4])}, {a[3, 81, 7], a[1, 3, 1], 
   (a[2, 29, 1]*a[2, 60, 5]*a[3, 45, 8])/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*
     a[1, 1, 8]*a[1, 2, 4]*a[1, 3, 1]^2), 
   (a[1, 1, 1]*a[1, 6, 2]*a[3, 81, 7]^2)/(a[1, 2, 2]*a[2, 29, 1]*a[2, 60, 5]*
     a[3, 45, 8]), 1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 2, 4])}, {a[3, 5, 8], a[1, 9, 5], 
   (a[2, 15, 8]*a[2, 60, 5]*a[3, 33, 6])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 2]*a[1, 6, 2]*a[1, 9, 5]^2), 
   (a[1, 1, 3]*a[1, 1, 5]*a[3, 5, 8]^2)/(a[1, 2, 4]*a[2, 15, 8]*a[2, 60, 5]*
     a[3, 33, 6]), 1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 4]*
     a[1, 6, 2])}, {a[1, 9, 5], a[4, 106, 2], 
   (a[1, 1, 3]*a[1, 1, 5]*a[2, 15, 8]*a[2, 60, 5]*a[3, 33, 6])/
    (a[1, 2, 4]*a[4, 106, 2]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 6, 2]*a[1, 9, 5]^2)/(a[2, 15, 8]*a[2, 60, 5]*a[3, 33, 6]), 
   a[1, 2, 4]^(-1)}, {a[5, 9, 6], a[2, 28, 2], 
   (a[2, 29, 1]*a[3, 45, 8]*a[3, 58, 2])/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 4]*a[2, 28, 2]^2), (a[1, 6, 2]*a[5, 9, 6]^2)/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 2, 2]*a[2, 29, 1]*a[3, 45, 8]*a[3, 58, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 2, 4])}, {a[2, 28, 2], a[3, 30, 6], 
   (a[1, 6, 2]*a[2, 29, 1]*a[3, 45, 8]*a[3, 58, 2])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 2, 2]*a[3, 30, 6]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4]*a[2, 28, 2]^2)/
    (a[2, 29, 1]*a[3, 45, 8]*a[3, 58, 2]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 2, 2])}, {a[3, 35, 6], a[1, 3, 6], 
   (a[2, 29, 1]*a[3, 33, 6]*a[3, 58, 2])/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*
     a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 4]*a[1, 3, 6]^2), 
   (a[1, 1, 6]*a[1, 6, 2]*a[3, 35, 6]^2)/(a[2, 29, 1]*a[3, 33, 6]*
     a[3, 58, 2]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 2, 4])}, {a[3, 47, 8], a[1, 6, 8], 
   (a[2, 15, 8]*a[3, 45, 8]*a[3, 58, 2])/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*
     a[1, 1, 6]*a[1, 2, 2]*a[1, 2, 4]*a[1, 6, 8]^2), 
   (a[1, 1, 8]*a[1, 6, 2]*a[3, 47, 8]^2)/(a[2, 15, 8]*a[3, 45, 8]*
     a[3, 58, 2]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 2]*
     a[1, 2, 4])}, {a[1, 13, 1], a[2, 13, 1], 
   (a[2, 29, 1]*a[2, 60, 5]*a[3, 33, 6])/(a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 4]*
     a[2, 13, 1]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 6, 2]*
     a[1, 13, 1]^2)/(a[2, 29, 1]*a[2, 60, 5]*a[3, 33, 6]), 
   1/(a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 4])}, {a[1, 4, 2], a[3, 23, 2], 
   (a[2, 15, 8]*a[3, 33, 6]*a[3, 58, 2])/(a[1, 1, 1]*a[1, 2, 4]*
     a[3, 23, 2]^2), (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 4, 2]^2*a[1, 6, 2])/(a[2, 15, 8]*a[3, 33, 6]*a[3, 58, 2]), 
   1/(a[1, 1, 1]*a[1, 2, 4])}}, 
 {{a[3, 61, 7], a[2, 55, 1], (a[3, 21, 7]*a[3, 34, 6]*a[4, 93, 2])/
    (a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]*a[2, 30, 7]*a[2, 55, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 5]*a[1, 2, 2]*a[1, 6, 2]*a[3, 61, 7]^2)/
    (a[3, 21, 7]*a[3, 34, 6]*a[4, 93, 2]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]*a[2, 30, 7])}, 
  {a[2, 29, 8], a[2, 3, 3], (a[2, 15, 8]*a[3, 58, 2]*a[4, 93, 2])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[2, 3, 3]^2*a[2, 30, 7]), 
   (a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 2]*a[1, 6, 2]*a[2, 29, 8]^2)/
    (a[2, 15, 8]*a[3, 58, 2]*a[4, 93, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[2, 30, 7])}, 
  {a[5, 1, 2], a[1, 5, 4], (a[3, 34, 6]*a[3, 58, 2]*a[4, 93, 2])/
    (a[1, 1, 1]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 2]*
     a[1, 5, 4]^2*a[2, 30, 7]), (a[1, 6, 2]*a[5, 1, 2]^2)/
    (a[1, 1, 3]*a[3, 34, 6]*a[3, 58, 2]*a[4, 93, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 3, 2]*a[2, 30, 7])}, {a[2, 31, 5], a[4, 97, 5], 
   (a[1, 1, 5]*a[1, 2, 2]*a[2, 15, 8]*a[3, 21, 7]*a[4, 93, 2])/
    (a[1, 1, 6]*a[2, 30, 7]*a[4, 97, 5]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 8]*a[1, 3, 2]*a[1, 6, 2]*a[2, 31, 5]^2)/
    (a[2, 15, 8]*a[3, 21, 7]*a[4, 93, 2]), 1/(a[1, 1, 6]*a[2, 30, 7])}, 
  {a[3, 31, 7], a[2, 35, 2], (a[2, 15, 8]*a[3, 21, 7]*a[3, 33, 6])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[2, 35, 2]^2), 
   (a[1, 1, 3]*a[1, 1, 5]*a[1, 2, 2]*a[1, 3, 2]*a[3, 31, 7]^2)/
    (a[2, 15, 8]*a[2, 30, 7]*a[3, 21, 7]*a[3, 33, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[2, 30, 7])}, 
  {a[2, 35, 2], a[5, 4, 2], (a[1, 1, 3]*a[1, 1, 5]*a[1, 2, 2]*a[1, 3, 2]*
     a[2, 15, 8]*a[3, 21, 7]*a[3, 33, 6])/(a[2, 30, 7]*a[5, 4, 2]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[2, 35, 2]^2)/
    (a[2, 15, 8]*a[3, 21, 7]*a[3, 33, 6]), a[2, 30, 7]^(-1)}, 
  {a[3, 35, 6], a[1, 3, 6], (a[3, 33, 6]*a[3, 34, 6]*a[3, 58, 2])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 6]^2*
     a[2, 30, 7]), (a[1, 1, 6]*a[1, 3, 2]*a[1, 6, 2]*a[3, 35, 6]^2)/
    (a[3, 33, 6]*a[3, 34, 6]*a[3, 58, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 2]*a[2, 30, 7])}, 
  {a[6, 1, 2], a[2, 28, 2], (a[3, 34, 6]*a[3, 58, 2]*a[4, 37, 7])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]*a[2, 28, 2]^2*a[2, 30, 7]), 
   (a[1, 6, 2]*a[6, 1, 2]^2)/(a[1, 1, 3]*a[1, 1, 5]*a[1, 2, 2]*a[3, 34, 6]*
     a[3, 58, 2]*a[4, 37, 7]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*
     a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 2]*a[2, 30, 7])}, 
  {a[2, 28, 2], a[4, 5, 2], (a[1, 6, 2]*a[3, 34, 6]*a[3, 58, 2]*a[4, 37, 7])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 2, 2]*a[4, 5, 2]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]*a[2, 28, 2]^2*a[2, 30, 7])/
    (a[3, 34, 6]*a[3, 58, 2]*a[4, 37, 7]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 2, 2])}, {a[1, 4, 2], a[3, 23, 2], 
   (a[1, 3, 2]*a[2, 15, 8]*a[3, 33, 6]*a[3, 58, 2])/
    (a[1, 1, 1]*a[2, 30, 7]*a[3, 23, 2]^2), 
   (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 4, 2]^2*
     a[1, 6, 2])/(a[2, 15, 8]*a[3, 33, 6]*a[3, 58, 2]), 
   1/(a[1, 1, 1]*a[2, 30, 7])}, {a[1, 3, 7], a[3, 138, 8], 
   (a[2, 15, 8]*a[3, 21, 7]*a[4, 37, 7])/(a[1, 1, 6]*a[2, 30, 7]*
     a[3, 138, 8]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 3, 2]*a[1, 3, 7]^2*a[1, 6, 2])/(a[2, 15, 8]*a[3, 21, 7]*
     a[4, 37, 7]), 1/(a[1, 1, 6]*a[2, 30, 7])}, 
  {a[4, 3, 7], a[1, 4, 1], (a[3, 21, 7]*a[3, 34, 6]*a[4, 37, 7])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 2]*
     a[1, 4, 1]^2*a[2, 30, 7]), (a[1, 1, 1]*a[1, 6, 2]*a[4, 3, 7]^2)/
    (a[3, 21, 7]*a[3, 34, 6]*a[4, 37, 7]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 2]*
     a[2, 30, 7])}, {a[1, 6, 7], a[3, 32, 6], 
   (a[3, 21, 7]*a[3, 33, 6]*a[3, 34, 6])/(a[1, 1, 8]*a[2, 30, 7]*
     a[3, 32, 6]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 2]*
     a[1, 3, 2]*a[1, 6, 2]*a[1, 6, 7]^2)/(a[3, 21, 7]*a[3, 33, 6]*
     a[3, 34, 6]), 1/(a[1, 1, 8]*a[2, 30, 7])}, 
  {a[3, 47, 8], a[1, 6, 8], (a[2, 15, 8]*a[3, 58, 2]*a[4, 37, 7])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 2]*a[1, 6, 8]^2*
     a[2, 30, 7]), (a[1, 1, 8]*a[1, 3, 2]*a[1, 6, 2]*a[3, 47, 8]^2)/
    (a[2, 15, 8]*a[3, 58, 2]*a[4, 37, 7]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 6]*a[1, 2, 2]*a[2, 30, 7])}}, 
 {{a[3, 47, 6], a[1, 6, 6], (a[3, 45, 6]*a[3, 46, 6]*a[3, 58, 0])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 2]*a[1, 6, 6]^2*
     a[2, 30, 5]), (a[1, 1, 6]*a[2, 12, 0]*a[3, 47, 6]^2)/
    (a[3, 45, 6]*a[3, 46, 6]*a[3, 58, 0]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 2]*a[2, 30, 5])}, 
  {a[2, 28, 0], a[3, 30, 4], (a[2, 12, 0]*a[2, 29, 8]*a[3, 45, 6]*
     a[3, 58, 0])/(a[1, 1, 1]*a[1, 1, 3]*a[2, 30, 5]*a[3, 30, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[2, 28, 0]^2)/
    (a[2, 29, 8]*a[3, 45, 6]*a[3, 58, 0]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[2, 30, 5])}, {a[5, 9, 4], a[2, 28, 0], 
   (a[2, 29, 8]*a[3, 45, 6]*a[3, 58, 0])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 2]*a[2, 28, 0]^2), (a[2, 12, 0]*a[5, 9, 4]^2)/
    (a[1, 1, 1]*a[1, 1, 3]*a[2, 29, 8]*a[2, 30, 5]*a[3, 45, 6]*a[3, 58, 0]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[2, 30, 5])}, {a[2, 29, 6], a[3, 15, 0], 
   (a[3, 46, 6]*a[3, 58, 0]*a[4, 14, 2])/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 2, 2]*a[3, 15, 0]^2), (a[1, 1, 3]*a[1, 1, 6]*a[2, 12, 0]*
     a[2, 29, 6]^2*a[2, 30, 5])/(a[3, 46, 6]*a[3, 58, 0]*a[4, 14, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 2])}, 
  {a[4, 6, 2], a[1, 5, 2], (a[2, 29, 8]*a[3, 58, 0]*a[4, 14, 2])/
    (a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 5, 2]^2*
     a[2, 30, 5]), (a[2, 12, 0]*a[4, 6, 2]^2)/(a[1, 1, 1]*a[2, 29, 8]*
     a[3, 58, 0]*a[4, 14, 2]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 1, 8]*a[1, 2, 2]*a[2, 30, 5])}, {a[1, 3, 5], a[3, 44, 6], 
   (a[3, 45, 6]*a[3, 46, 6]*a[3, 142, 5])/(a[1, 1, 4]*a[2, 30, 5]*
     a[3, 44, 6]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 3, 5]^2*a[2, 12, 0])/(a[3, 45, 6]*a[3, 46, 6]*a[3, 142, 5]), 
   1/(a[1, 1, 4]*a[2, 30, 5])}, {a[3, 141, 1], a[2, 33, 5], 
   (a[2, 29, 8]*a[3, 45, 6]*a[3, 142, 5])/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*
     a[1, 1, 6]*a[2, 33, 5]^2), (a[1, 1, 8]*a[1, 2, 2]*a[2, 12, 0]*
     a[3, 141, 1]^2)/(a[2, 29, 8]*a[2, 30, 5]*a[3, 45, 6]*a[3, 142, 5]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[2, 30, 5])}, 
  {a[2, 33, 8], a[2, 15, 8], (a[2, 29, 8]*a[3, 142, 5]*a[4, 14, 2])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[2, 15, 8]^2*a[2, 30, 5]), 
   (a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 2]*a[2, 12, 0]*a[2, 33, 8]^2)/
    (a[2, 29, 8]*a[3, 142, 5]*a[4, 14, 2]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[2, 30, 5])}, 
  {a[1, 5, 5], a[5, 14, 5], (a[1, 1, 3]*a[3, 46, 6]*a[3, 142, 5]*a[4, 14, 2])/
    (a[1, 1, 4]*a[5, 14, 5]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 5, 5]^2*a[2, 12, 0]*a[2, 30, 5])/(a[3, 46, 6]*a[3, 142, 5]*
     a[4, 14, 2]), a[1, 1, 4]^(-1)}}, 
 {{a[2, 30, 5], a[5, 1, 0], (a[1, 1, 0]*a[1, 1, 2]*a[2, 28, 0]*a[2, 29, 6]*
     a[3, 35, 4]*a[3, 61, 5])/(a[2, 12, 0]*a[5, 1, 0]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[2, 30, 5]^2)/
    (a[2, 29, 6]*a[3, 35, 4]*a[3, 61, 5]), a[2, 12, 0]^(-1)}, 
  {a[3, 63, 5], a[2, 30, 5], (a[2, 29, 6]*a[3, 35, 4]*a[3, 61, 5])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[2, 30, 5]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[2, 28, 0]*a[3, 63, 5]^2)/
    (a[2, 12, 0]*a[2, 29, 6]*a[3, 35, 4]*a[3, 61, 5]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[2, 12, 0])}, 
  {a[2, 32, 0], a[3, 137, 6], (a[2, 28, 0]*a[2, 29, 6]*a[3, 61, 5]*
     a[3, 121, 0])/(a[1, 1, 4]*a[1, 5, 2]*a[2, 12, 0]*a[3, 137, 6]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[2, 32, 0]^2)/
    (a[2, 29, 6]*a[3, 61, 5]*a[3, 121, 0]), 
   1/(a[1, 1, 4]*a[1, 5, 2]*a[2, 12, 0])}, {a[1, 6, 5], a[3, 34, 4], 
   (a[3, 35, 4]*a[3, 48, 8]*a[3, 61, 5])/(a[1, 1, 6]*a[2, 12, 0]*
     a[3, 34, 4]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 2]*
     a[1, 6, 5]^2*a[2, 28, 0])/(a[3, 35, 4]*a[3, 48, 8]*a[3, 61, 5]), 
   1/(a[1, 1, 6]*a[2, 12, 0])}, {a[3, 38, 5], a[1, 4, 8], 
   (a[3, 48, 8]*a[3, 61, 5]*a[3, 121, 0])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*
     a[1, 1, 6]*a[1, 4, 8]^2*a[1, 5, 2]*a[2, 12, 0]), 
   (a[1, 1, 8]*a[2, 28, 0]*a[3, 38, 5]^2)/(a[3, 48, 8]*a[3, 61, 5]*
     a[3, 121, 0]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 5, 2]*
     a[2, 12, 0])}, {a[1, 2, 2], a[4, 6, 2], 
   (a[1, 1, 2]*a[2, 29, 6]*a[3, 35, 4]*a[4, 94, 2])/
    (a[2, 12, 0]*a[4, 6, 2]^2), (a[1, 1, 0]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 2]^2*a[1, 5, 2]*a[2, 28, 0])/(a[2, 29, 6]*a[3, 35, 4]*
     a[4, 94, 2]), a[2, 12, 0]^(-1)}, {a[2, 14, 6], a[2, 32, 6], 
   (a[2, 29, 6]*a[3, 121, 0]*a[4, 94, 2])/(a[1, 1, 0]*a[1, 1, 4]*a[1, 5, 2]*
     a[2, 12, 0]*a[2, 32, 6]^2), (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*
     a[2, 14, 6]^2*a[2, 28, 0])/(a[2, 29, 6]*a[3, 121, 0]*a[4, 94, 2]), 
   1/(a[1, 1, 0]*a[1, 1, 4]*a[1, 5, 2]*a[2, 12, 0])}, 
  {a[3, 51, 8], a[2, 29, 8], (a[3, 35, 4]*a[3, 48, 8]*a[4, 94, 2])/
    (a[1, 1, 0]*a[1, 1, 6]*a[2, 12, 0]*a[2, 28, 0]*a[2, 29, 8]^2), 
   (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 2]*a[3, 51, 8]^2)/
    (a[3, 35, 4]*a[3, 48, 8]*a[4, 94, 2]), 
   1/(a[1, 1, 0]*a[1, 1, 6]*a[2, 12, 0]*a[2, 28, 0])}, 
  {a[5, 13, 0], a[1, 2, 8], (a[3, 48, 8]*a[3, 121, 0]*a[4, 94, 2])/
    (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 8]^2*a[1, 5, 2]*a[2, 12, 0]*
     a[2, 28, 0]), (a[1, 1, 8]*a[5, 13, 0]^2)/(a[1, 1, 0]*a[3, 48, 8]*
     a[3, 121, 0]*a[4, 94, 2]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*
     a[1, 1, 6]*a[1, 5, 2]*a[2, 12, 0]*a[2, 28, 0])}}, 
 {{a[1, 4, 0], a[2, 22, 1], (a[1, 10, 6]*a[2, 7, 4]*a[3, 25, 0])/
    (a[1, 1, 8]*a[1, 6, 2]*a[2, 22, 1]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 4, 0]^2*a[1, 5, 4])/
    (a[1, 10, 6]*a[2, 7, 4]*a[3, 25, 0]), 1/(a[1, 1, 8]*a[1, 6, 2])}, 
  {a[3, 7, 1], a[1, 6, 6], (a[1, 10, 6]*a[3, 8, 1]*a[3, 25, 0])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2]*a[1, 6, 6]^2), 
   (a[1, 1, 6]*a[3, 7, 1]^2)/(a[1, 10, 6]*a[3, 8, 1]*a[3, 25, 0]), 
   1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[2, 11, 0], a[3, 10, 0], (a[2, 14, 8]*a[3, 8, 1]*a[3, 25, 0])/
    (a[1, 2, 1]*a[1, 5, 4]*a[3, 10, 0]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[2, 11, 0]^2)/
    (a[2, 14, 8]*a[3, 8, 1]*a[3, 25, 0]), 1/(a[1, 2, 1]*a[1, 5, 4])}, 
  {a[3, 27, 0], a[1, 3, 4], (a[2, 7, 4]*a[2, 14, 8]*a[3, 25, 0])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 4]^2*a[1, 5, 4]*a[1, 6, 2]), 
   (a[1, 1, 4]*a[3, 27, 0]^2)/(a[2, 7, 4]*a[2, 14, 8]*a[3, 25, 0]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[1, 5, 0], a[3, 4, 1], (a[1, 10, 6]*a[3, 25, 0]*a[3, 38, 7])/
    (a[1, 1, 8]*a[3, 4, 1]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 0]^2*
     a[1, 5, 4]*a[1, 6, 2])/(a[1, 10, 6]*a[3, 25, 0]*a[3, 38, 7]), 
   a[1, 1, 8]^(-1)}, {a[1, 6, 6], a[4, 77, 5], 
   (a[1, 1, 6]*a[1, 10, 6]*a[3, 8, 1]*a[3, 25, 0])/a[4, 77, 5]^2, 
   (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2]*a[1, 6, 6]^2)/
    (a[1, 10, 6]*a[3, 8, 1]*a[3, 25, 0]), 1}, {a[4, 84, 5], a[1, 4, 0], 
   (a[1, 10, 6]*a[2, 7, 4]*a[3, 25, 0])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*
     a[1, 4, 0]^2*a[1, 5, 4]), a[4, 84, 5]^2/(a[1, 1, 8]*a[1, 6, 2]*
     a[1, 10, 6]*a[2, 7, 4]*a[3, 25, 0]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[4, 78, 1], a[1, 5, 0], (a[1, 10, 6]*a[3, 25, 0]*a[3, 38, 7])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 0]^2*a[1, 5, 4]*a[1, 6, 2]), 
   a[4, 78, 1]^2/(a[1, 1, 8]*a[1, 10, 6]*a[3, 25, 0]*a[3, 38, 7]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[1, 3, 4], a[4, 90, 5], (a[1, 1, 4]*a[2, 7, 4]*a[2, 14, 8]*a[3, 25, 0])/
    a[4, 90, 5]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 4]^2*a[1, 5, 4]*
     a[1, 6, 2])/(a[2, 7, 4]*a[2, 14, 8]*a[3, 25, 0]), 1}, 
  {a[3, 30, 0], a[2, 63, 0], (a[2, 14, 8]*a[3, 25, 0]*a[3, 38, 7])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[2, 63, 0]^2), 
   (a[1, 1, 4]*a[1, 6, 2]*a[3, 30, 0]^2)/(a[2, 14, 8]*a[3, 25, 0]*
     a[3, 38, 7]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4])}, 
  {a[5, 6, 5], a[2, 11, 0], (a[2, 14, 8]*a[3, 8, 1]*a[3, 25, 0])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[2, 11, 0]^2), 
   a[5, 6, 5]^2/(a[1, 2, 1]*a[1, 5, 4]*a[2, 14, 8]*a[3, 8, 1]*a[3, 25, 0]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[2, 22, 6], a[1, 7, 6], (a[1, 10, 6]*a[2, 34, 3]*a[3, 25, 0])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 6, 2]*a[1, 7, 6]^2), 
   (a[1, 1, 6]*a[1, 5, 4]*a[2, 22, 6]^2)/(a[1, 10, 6]*a[2, 34, 3]*
     a[3, 25, 0]), 1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 6, 2])}, 
  {a[1, 9, 2], a[3, 3, 2], (a[2, 14, 8]*a[2, 34, 3]*a[3, 25, 0])/
    (a[1, 2, 1]*a[3, 3, 2]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 4]*
     a[1, 6, 2]*a[1, 9, 2]^2)/(a[2, 14, 8]*a[2, 34, 3]*a[3, 25, 0]), 
   a[1, 2, 1]^(-1)}, {a[4, 61, 2], a[1, 9, 2], 
   (a[2, 14, 8]*a[2, 34, 3]*a[3, 25, 0])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 5, 4]*a[1, 6, 2]*a[1, 9, 2]^2), 
   a[4, 61, 2]^2/(a[1, 2, 1]*a[2, 14, 8]*a[2, 34, 3]*a[3, 25, 0]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[1, 10, 1], a[3, 101, 8], (a[1, 2, 1]*a[1, 5, 4]*a[1, 10, 6]*a[2, 1, 6]*
     a[2, 7, 4])/(a[1, 6, 2]*a[3, 101, 8]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 1]^2)/
    (a[1, 10, 6]*a[2, 1, 6]*a[2, 7, 4]), a[1, 6, 2]^(-1)}, 
  {a[2, 35, 5], a[1, 10, 1], (a[1, 10, 6]*a[2, 1, 6]*a[2, 7, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 1]^2), 
   (a[1, 2, 1]*a[1, 5, 4]*a[2, 35, 5]^2)/(a[1, 6, 2]*a[1, 10, 6]*a[2, 1, 6]*
     a[2, 7, 4]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2])}, 
  {a[1, 3, 5], a[2, 54, 5], (a[1, 10, 6]*a[2, 1, 6]*a[3, 8, 1])/
    (a[1, 1, 4]*a[1, 6, 2]*a[2, 54, 5]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 5]^2*a[1, 5, 4])/
    (a[1, 10, 6]*a[2, 1, 6]*a[3, 8, 1]), 1/(a[1, 1, 4]*a[1, 6, 2])}, 
  {a[1, 6, 5], a[2, 36, 4], (a[2, 1, 6]*a[2, 7, 4]*a[2, 14, 8])/
    (a[1, 1, 6]*a[1, 6, 2]*a[2, 36, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 5]^2)/
    (a[2, 1, 6]*a[2, 7, 4]*a[2, 14, 8]), 1/(a[1, 1, 6]*a[1, 6, 2])}, 
  {a[4, 36, 1], a[1, 3, 5], (a[1, 10, 6]*a[2, 1, 6]*a[3, 8, 1])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 5]^2*a[1, 5, 4]), 
   a[4, 36, 1]^2/(a[1, 1, 4]*a[1, 6, 2]*a[1, 10, 6]*a[2, 1, 6]*a[3, 8, 1]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[3, 135, 8], a[1, 4, 8], (a[2, 1, 6]*a[2, 14, 8]*a[3, 8, 1])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 4, 8]^2*a[1, 5, 4]*a[1, 6, 2]), 
   (a[1, 1, 8]*a[3, 135, 8]^2)/(a[2, 1, 6]*a[2, 14, 8]*a[3, 8, 1]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[1, 4, 8], a[4, 39, 5], (a[1, 1, 8]*a[2, 1, 6]*a[2, 14, 8]*a[3, 8, 1])/
    a[4, 39, 5]^2, (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 4, 8]^2*a[1, 5, 4]*
     a[1, 6, 2])/(a[2, 1, 6]*a[2, 14, 8]*a[3, 8, 1]), 1}, 
  {a[4, 40, 5], a[1, 6, 5], (a[2, 1, 6]*a[2, 7, 4]*a[2, 14, 8])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 5]^2), 
   a[4, 40, 5]^2/(a[1, 1, 6]*a[1, 6, 2]*a[2, 1, 6]*a[2, 7, 4]*a[2, 14, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[2, 3, 6], a[1, 8, 8], (a[2, 1, 6]*a[2, 14, 8]*a[2, 34, 3])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 6, 2]*a[1, 8, 8]^2), 
   (a[1, 1, 8]*a[1, 5, 4]*a[2, 3, 6]^2)/(a[2, 1, 6]*a[2, 14, 8]*a[2, 34, 3]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 6, 2])}, 
  {a[2, 30, 1], a[1, 11, 1], (a[1, 10, 6]*a[2, 1, 6]*a[3, 38, 7])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[1, 11, 1]^2), 
   (a[1, 2, 1]*a[1, 5, 4]*a[2, 30, 1]^2)/(a[1, 10, 6]*a[2, 1, 6]*
     a[3, 38, 7]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2])}, 
  {a[1, 4, 5], a[2, 46, 5], (a[1, 5, 4]*a[1, 10, 6]*a[2, 1, 6]*a[2, 34, 3])/
    (a[1, 1, 4]*a[1, 6, 2]*a[2, 46, 5]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 4, 5]^2)/
    (a[1, 10, 6]*a[2, 1, 6]*a[2, 34, 3]), 1/(a[1, 1, 4]*a[1, 6, 2])}, 
  {a[3, 66, 8], a[1, 4, 5], (a[1, 10, 6]*a[2, 1, 6]*a[2, 34, 3])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 4, 5]^2), 
   (a[1, 5, 4]*a[3, 66, 8]^2)/(a[1, 1, 4]*a[1, 6, 2]*a[1, 10, 6]*a[2, 1, 6]*
     a[2, 34, 3]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 6, 2])}, {a[1, 3, 1], a[3, 134, 1], 
   (a[1, 2, 1]*a[1, 10, 6]*a[2, 7, 4]*a[3, 123, 2])/
    (a[1, 6, 2]*a[3, 134, 1]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 1]^2*a[1, 5, 4])/(a[1, 10, 6]*a[2, 7, 4]*a[3, 123, 2]), 
   a[1, 6, 2]^(-1)}, {a[3, 78, 2], a[1, 3, 1], 
   (a[1, 10, 6]*a[2, 7, 4]*a[3, 123, 2])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 1]^2*a[1, 5, 4]), (a[1, 2, 1]*a[3, 78, 2]^2)/
    (a[1, 6, 2]*a[1, 10, 6]*a[2, 7, 4]*a[3, 123, 2]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[1, 13, 1], a[2, 29, 1], (a[1, 10, 6]*a[2, 7, 4]*a[3, 51, 1])/
    (a[1, 1, 8]*a[1, 6, 2]*a[2, 29, 1]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 4]*a[1, 13, 1]^2)/
    (a[1, 10, 6]*a[2, 7, 4]*a[3, 51, 1]), 1/(a[1, 1, 8]*a[1, 6, 2])}, 
  {a[2, 54, 1], a[2, 28, 6], (a[1, 10, 6]*a[3, 8, 1]*a[3, 123, 2])/
    (a[1, 1, 4]*a[1, 5, 4]*a[1, 6, 2]*a[2, 28, 6]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[2, 54, 1]^2)/
    (a[1, 10, 6]*a[3, 8, 1]*a[3, 123, 2]), 
   1/(a[1, 1, 4]*a[1, 5, 4]*a[1, 6, 2])}, {a[2, 21, 2], a[2, 32, 8], 
   (a[2, 7, 4]*a[2, 14, 8]*a[3, 123, 2])/(a[1, 1, 6]*a[1, 5, 4]*a[1, 6, 2]*
     a[2, 32, 8]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[2, 21, 2]^2)/
    (a[2, 7, 4]*a[2, 14, 8]*a[3, 123, 2]), 
   1/(a[1, 1, 6]*a[1, 5, 4]*a[1, 6, 2])}, {a[4, 105, 1], a[2, 31, 2], 
   (a[2, 14, 8]*a[3, 8, 1]*a[3, 123, 2])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*
     a[1, 6, 2]*a[2, 31, 2]^2), (a[1, 1, 8]*a[4, 105, 1]^2)/
    (a[1, 5, 4]*a[2, 14, 8]*a[3, 8, 1]*a[3, 123, 2]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[2, 31, 2], a[4, 46, 8], (a[1, 1, 8]*a[2, 14, 8]*a[3, 8, 1]*a[3, 123, 2])/
    (a[1, 5, 4]*a[4, 46, 8]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 6, 2]*
     a[2, 31, 2]^2)/(a[2, 14, 8]*a[3, 8, 1]*a[3, 123, 2]), a[1, 5, 4]^(-1)}, 
  {a[1, 5, 7], a[3, 77, 2], (a[2, 1, 6]*a[2, 14, 8]*a[3, 38, 7])/
    (a[1, 1, 6]*a[3, 77, 2]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*
     a[1, 5, 7]^2*a[1, 6, 2])/(a[2, 1, 6]*a[2, 14, 8]*a[3, 38, 7]), 
   a[1, 1, 6]^(-1)}, {a[4, 15, 5], a[1, 5, 7], 
   (a[2, 1, 6]*a[2, 14, 8]*a[3, 38, 7])/(a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 5, 4]*a[1, 5, 7]^2*a[1, 6, 2]), 
   a[4, 15, 5]^2/(a[1, 1, 6]*a[2, 1, 6]*a[2, 14, 8]*a[3, 38, 7]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[1, 2, 6], a[4, 20, 6], (a[1, 1, 6]*a[1, 10, 6]*a[3, 8, 1]*a[3, 51, 1])/
    a[4, 20, 6]^2, (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 6]^2*a[1, 5, 4]*
     a[1, 6, 2])/(a[1, 10, 6]*a[3, 8, 1]*a[3, 51, 1]), 1}, 
  {a[3, 6, 1], a[1, 2, 6], (a[1, 10, 6]*a[3, 8, 1]*a[3, 51, 1])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 6]^2*a[1, 5, 4]*a[1, 6, 2]), 
   (a[1, 1, 6]*a[3, 6, 1]^2)/(a[1, 10, 6]*a[3, 8, 1]*a[3, 51, 1]), 
   1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[2, 58, 6], a[3, 37, 8], (a[2, 14, 8]*a[3, 8, 1]*a[3, 51, 1])/
    (a[1, 2, 1]*a[1, 5, 4]*a[3, 37, 8]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[2, 58, 6]^2)/
    (a[2, 14, 8]*a[3, 8, 1]*a[3, 51, 1]), 1/(a[1, 2, 1]*a[1, 5, 4])}, 
  {a[3, 14, 8], a[1, 2, 4], (a[2, 7, 4]*a[2, 14, 8]*a[3, 51, 1])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4]^2*a[1, 5, 4]*a[1, 6, 2]), 
   (a[1, 1, 4]*a[3, 14, 8]^2)/(a[2, 7, 4]*a[2, 14, 8]*a[3, 51, 1]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[1, 2, 4], a[4, 94, 4], (a[1, 1, 4]*a[2, 7, 4]*a[2, 14, 8]*a[3, 51, 1])/
    a[4, 94, 4]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 2, 4]^2*a[1, 5, 4]*
     a[1, 6, 2])/(a[2, 7, 4]*a[2, 14, 8]*a[3, 51, 1]), 1}, 
  {a[3, 52, 1], a[1, 4, 1], (a[1, 10, 6]*a[3, 38, 7]*a[3, 123, 2])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 1]^2*a[1, 5, 4]*a[1, 6, 2]), 
   (a[1, 2, 1]*a[3, 52, 1]^2)/(a[1, 10, 6]*a[3, 38, 7]*a[3, 123, 2]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[1, 6, 7], a[3, 48, 1], (a[1, 10, 6]*a[3, 38, 7]*a[3, 51, 1])/
    (a[1, 1, 8]*a[3, 48, 1]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 4]*
     a[1, 6, 2]*a[1, 6, 7]^2)/(a[1, 10, 6]*a[3, 38, 7]*a[3, 51, 1]), 
   a[1, 1, 8]^(-1)}, {a[1, 4, 1], a[4, 35, 1], 
   (a[1, 2, 1]*a[1, 10, 6]*a[3, 38, 7]*a[3, 123, 2])/a[4, 35, 1]^2, 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 1]^2*a[1, 5, 4]*a[1, 6, 2])/
    (a[1, 10, 6]*a[3, 38, 7]*a[3, 123, 2]), 1}, 
  {a[4, 38, 1], a[1, 6, 7], (a[1, 10, 6]*a[3, 38, 7]*a[3, 51, 1])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2]*a[1, 6, 7]^2), 
   a[4, 38, 1]^2/(a[1, 1, 8]*a[1, 10, 6]*a[3, 38, 7]*a[3, 51, 1]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[5, 10, 2], a[2, 32, 2], (a[2, 14, 8]*a[3, 38, 7]*a[3, 123, 2])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 6, 2]*a[2, 32, 2]^2), 
   a[5, 10, 2]^2/(a[1, 1, 6]*a[1, 5, 4]*a[2, 14, 8]*a[3, 38, 7]*
     a[3, 123, 2]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*
     a[1, 6, 2])}, {a[2, 32, 2], a[3, 121, 2], 
   (a[2, 14, 8]*a[3, 38, 7]*a[3, 123, 2])/(a[1, 1, 6]*a[1, 5, 4]*
     a[3, 121, 2]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 6, 2]*
     a[2, 32, 2]^2)/(a[2, 14, 8]*a[3, 38, 7]*a[3, 123, 2]), 
   1/(a[1, 1, 6]*a[1, 5, 4])}, {a[3, 43, 2], a[2, 12, 2], 
   (a[2, 14, 8]*a[3, 38, 7]*a[3, 51, 1])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 5, 4]*a[2, 12, 2]^2), (a[1, 1, 4]*a[1, 6, 2]*a[3, 43, 2]^2)/
    (a[2, 14, 8]*a[3, 38, 7]*a[3, 51, 1]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4])}, 
  {a[2, 12, 2], a[5, 13, 2], (a[1, 1, 4]*a[1, 6, 2]*a[2, 14, 8]*a[3, 38, 7]*
     a[3, 51, 1])/a[5, 13, 2]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*
     a[2, 12, 2]^2)/(a[2, 14, 8]*a[3, 38, 7]*a[3, 51, 1]), 1}, 
  {a[3, 103, 8], a[1, 6, 8], (a[2, 14, 8]*a[2, 34, 3]*a[3, 123, 2])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2]*a[1, 6, 8]^2), 
   (a[1, 1, 8]*a[3, 103, 8]^2)/(a[2, 14, 8]*a[2, 34, 3]*a[3, 123, 2]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[4, 101, 2], a[1, 10, 2], (a[1, 10, 6]*a[2, 34, 3]*a[3, 123, 2])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 10, 2]^2), 
   a[4, 101, 2]^2/(a[1, 1, 4]*a[1, 6, 2]*a[1, 10, 6]*a[2, 34, 3]*
     a[3, 123, 2]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*
     a[1, 6, 2])}, {a[1, 10, 2], a[2, 11, 6], 
   (a[1, 10, 6]*a[2, 34, 3]*a[3, 123, 2])/(a[1, 1, 4]*a[1, 6, 2]*
     a[2, 11, 6]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*
     a[1, 10, 2]^2)/(a[1, 10, 6]*a[2, 34, 3]*a[3, 123, 2]), 
   1/(a[1, 1, 4]*a[1, 6, 2])}, {a[1, 6, 8], a[4, 64, 2], 
   (a[1, 1, 8]*a[2, 14, 8]*a[2, 34, 3]*a[3, 123, 2])/a[4, 64, 2]^2, 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2]*a[1, 6, 8]^2)/
    (a[2, 14, 8]*a[2, 34, 3]*a[3, 123, 2]), 1}, 
  {a[2, 37, 3], a[1, 3, 6], (a[1, 10, 6]*a[2, 34, 3]*a[3, 51, 1])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 3, 6]^2*a[1, 6, 2]), 
   (a[1, 1, 6]*a[1, 5, 4]*a[2, 37, 3]^2)/(a[1, 10, 6]*a[2, 34, 3]*
     a[3, 51, 1]), 1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*a[1, 6, 2])}, 
  {a[1, 3, 6], a[4, 59, 6], (a[1, 1, 6]*a[1, 5, 4]*a[1, 10, 6]*a[2, 34, 3]*
     a[3, 51, 1])/a[4, 59, 6]^2, (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 1]*
     a[1, 3, 6]^2*a[1, 6, 2])/(a[1, 10, 6]*a[2, 34, 3]*a[3, 51, 1]), 1}, 
  {a[1, 8, 2], a[3, 42, 2], (a[2, 14, 8]*a[2, 34, 3]*a[3, 51, 1])/
    (a[1, 2, 1]*a[3, 42, 2]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 4]*
     a[1, 6, 2]*a[1, 8, 2]^2)/(a[2, 14, 8]*a[2, 34, 3]*a[3, 51, 1]), 
   a[1, 2, 1]^(-1)}, {a[4, 62, 2], a[1, 8, 2], 
   (a[2, 14, 8]*a[2, 34, 3]*a[3, 51, 1])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 5, 4]*a[1, 6, 2]*a[1, 8, 2]^2), 
   a[4, 62, 2]^2/(a[1, 2, 1]*a[2, 14, 8]*a[2, 34, 3]*a[3, 51, 1]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 1]*a[1, 5, 4]*a[1, 6, 2])}}, 
 {{a[1, 4, 0], a[3, 25, 0], (a[2, 2, 1]*a[2, 22, 6]*a[3, 27, 0])/
    (a[1, 1, 8]*a[3, 25, 0]^2), (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*
     a[1, 4, 0]^2*a[1, 9, 2])/(a[2, 2, 1]*a[2, 22, 6]*a[3, 27, 0]), 
   a[1, 1, 8]^(-1)}, {a[3, 89, 6], a[1, 6, 6], 
   (a[2, 2, 1]*a[2, 22, 6]*a[3, 87, 6])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 3, 0]*a[1, 6, 6]^2*a[1, 9, 2]), (a[1, 1, 6]*a[3, 89, 6]^2)/
    (a[2, 2, 1]*a[2, 22, 6]*a[3, 87, 6]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 0]*a[1, 9, 2])}, 
  {a[1, 10, 0], a[2, 11, 4], (a[1, 10, 4]*a[2, 2, 1]*a[3, 87, 6])/
    (a[1, 1, 2]*a[1, 3, 0]*a[2, 11, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 9, 2]*a[1, 10, 0]^2)/
    (a[1, 10, 4]*a[2, 2, 1]*a[3, 87, 6]), 1/(a[1, 1, 2]*a[1, 3, 0])}, 
  {a[2, 13, 4], a[1, 3, 4], (a[1, 10, 4]*a[2, 2, 1]*a[3, 27, 0])/
    (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 3, 4]^2), 
   (a[1, 1, 4]*a[1, 9, 2]*a[2, 13, 4]^2)/(a[1, 10, 4]*a[2, 2, 1]*
     a[3, 27, 0]), 1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0])}, 
  {a[4, 57, 0], a[1, 4, 0], (a[2, 2, 1]*a[2, 22, 6]*a[3, 27, 0])/
    (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*a[1, 4, 0]^2*a[1, 9, 2]), 
   a[4, 57, 0]^2/(a[1, 1, 8]*a[2, 2, 1]*a[2, 22, 6]*a[3, 27, 0]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 9, 2])}, 
  {a[4, 22, 0], a[1, 5, 0], (a[2, 2, 1]*a[2, 22, 6]*a[3, 17, 7])/
    (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*a[1, 5, 0]^2*a[1, 9, 2]), 
   a[4, 22, 0]^2/(a[1, 1, 8]*a[2, 2, 1]*a[2, 22, 6]*a[3, 17, 7]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 9, 2])}, 
  {a[2, 29, 4], a[1, 7, 4], (a[1, 10, 4]*a[2, 2, 1]*a[3, 17, 7])/
    (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 7, 4]^2), 
   (a[1, 1, 4]*a[1, 9, 2]*a[2, 29, 4]^2)/(a[1, 10, 4]*a[2, 2, 1]*
     a[3, 17, 7]), 1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0])}, 
  {a[4, 58, 0], a[1, 10, 0], (a[1, 10, 4]*a[2, 2, 1]*a[3, 87, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 9, 2]*a[1, 10, 0]^2), 
   a[4, 58, 0]^2/(a[1, 1, 2]*a[1, 3, 0]*a[1, 10, 4]*a[2, 2, 1]*a[3, 87, 6]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 9, 2])}, 
  {a[2, 33, 6], a[2, 4, 1], (a[2, 2, 1]*a[2, 22, 6]*a[3, 140, 3])/
    (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[2, 4, 1]^2), 
   (a[1, 1, 6]*a[1, 3, 0]*a[1, 9, 2]*a[2, 33, 6]^2)/
    (a[2, 2, 1]*a[2, 22, 6]*a[3, 140, 3]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8])}, {a[3, 126, 4], a[1, 4, 3], 
   (a[1, 10, 4]*a[2, 2, 1]*a[3, 140, 3])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 0]*a[1, 4, 3]^2), (a[1, 9, 2]*a[3, 126, 4]^2)/
    (a[1, 1, 2]*a[1, 10, 4]*a[2, 2, 1]*a[3, 140, 3]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0])}, 
  {a[1, 6, 2], a[4, 61, 2], (a[1, 1, 2]*a[2, 3, 6]*a[2, 22, 6]*a[3, 27, 0])/
    a[4, 61, 2]^2, (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 6, 2]^2*
     a[1, 9, 2])/(a[2, 3, 6]*a[2, 22, 6]*a[3, 27, 0]), 1}, 
  {a[3, 23, 5], a[1, 6, 2], (a[2, 3, 6]*a[2, 22, 6]*a[3, 27, 0])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 6, 2]^2*a[1, 9, 2]), 
   (a[1, 1, 2]*a[3, 23, 5]^2)/(a[2, 3, 6]*a[2, 22, 6]*a[3, 27, 0]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 9, 2])}, 
  {a[2, 2, 6], a[2, 16, 6], (a[2, 3, 6]*a[2, 22, 6]*a[3, 87, 6])/
    (a[1, 1, 4]*a[1, 3, 0]*a[1, 9, 2]*a[2, 16, 6]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[2, 2, 6]^2)/
    (a[2, 3, 6]*a[2, 22, 6]*a[3, 87, 6]), 
   1/(a[1, 1, 4]*a[1, 3, 0]*a[1, 9, 2])}, {a[1, 6, 5], a[2, 14, 8], 
   (a[1, 10, 4]*a[2, 3, 6]*a[3, 27, 0])/(a[1, 1, 6]*a[1, 3, 0]*
     a[2, 14, 8]^2), (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 5]^2*
     a[1, 9, 2])/(a[1, 10, 4]*a[2, 3, 6]*a[3, 27, 0]), 
   1/(a[1, 1, 6]*a[1, 3, 0])}, {a[3, 79, 8], a[1, 4, 8], 
   (a[1, 10, 4]*a[2, 3, 6]*a[3, 87, 6])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 4, 8]^2*a[1, 9, 2]), (a[1, 1, 8]*a[3, 79, 8]^2)/
    (a[1, 3, 0]*a[1, 10, 4]*a[2, 3, 6]*a[3, 87, 6]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*a[1, 9, 2])}, 
  {a[1, 4, 8], a[3, 85, 6], (a[1, 1, 8]*a[1, 10, 4]*a[2, 3, 6]*a[3, 87, 6])/
    (a[1, 3, 0]*a[3, 85, 6]^2), (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 4, 8]^2*a[1, 9, 2])/(a[1, 10, 4]*a[2, 3, 6]*a[3, 87, 6]), 
   a[1, 3, 0]^(-1)}, {a[2, 7, 0], a[1, 7, 6], 
   (a[2, 2, 1]*a[2, 6, 4]*a[2, 22, 6])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 3, 0]*a[1, 7, 6]^2), (a[1, 1, 6]*a[1, 9, 2]*a[2, 7, 0]^2)/
    (a[2, 2, 1]*a[2, 6, 4]*a[2, 22, 6]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 0])}, 
  {a[1, 13, 4], a[2, 9, 4], (a[1, 9, 2]*a[1, 10, 4]*a[2, 2, 1]*a[2, 6, 4])/
    (a[1, 1, 2]*a[1, 3, 0]*a[2, 9, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 13, 4]^2)/
    (a[1, 10, 4]*a[2, 2, 1]*a[2, 6, 4]), 1/(a[1, 1, 2]*a[1, 3, 0])}, 
  {a[3, 95, 6], a[1, 13, 4], (a[1, 10, 4]*a[2, 2, 1]*a[2, 6, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 13, 4]^2), 
   (a[1, 9, 2]*a[3, 95, 6]^2)/(a[1, 1, 2]*a[1, 3, 0]*a[1, 10, 4]*a[2, 2, 1]*
     a[2, 6, 4]), 1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 0])}, {a[2, 30, 8], a[1, 11, 8], 
   (a[1, 10, 4]*a[2, 3, 6]*a[3, 140, 3])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 3, 0]*a[1, 11, 8]^2), (a[1, 1, 8]*a[1, 9, 2]*a[2, 30, 8]^2)/
    (a[1, 10, 4]*a[2, 3, 6]*a[3, 140, 3]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0])}, 
  {a[3, 58, 5], a[1, 7, 2], (a[2, 3, 6]*a[2, 22, 6]*a[3, 17, 7])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 7, 2]^2*a[1, 9, 2]), 
   (a[1, 1, 2]*a[3, 58, 5]^2)/(a[2, 3, 6]*a[2, 22, 6]*a[3, 17, 7]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 9, 2])}, 
  {a[1, 5, 5], a[3, 97, 6], (a[2, 3, 6]*a[2, 22, 6]*a[3, 140, 3])/
    (a[1, 1, 4]*a[3, 97, 6]^2), (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*
     a[1, 5, 5]^2*a[1, 9, 2])/(a[2, 3, 6]*a[2, 22, 6]*a[3, 140, 3]), 
   a[1, 1, 4]^(-1)}, {a[1, 5, 7], a[2, 10, 8], 
   (a[1, 10, 4]*a[2, 3, 6]*a[3, 17, 7])/(a[1, 1, 6]*a[1, 3, 0]*
     a[2, 10, 8]^2), (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 7]^2*
     a[1, 9, 2])/(a[1, 10, 4]*a[2, 3, 6]*a[3, 17, 7]), 
   1/(a[1, 1, 6]*a[1, 3, 0])}, {a[2, 18, 8], a[1, 8, 8], 
   (a[1, 10, 4]*a[2, 3, 6]*a[2, 6, 4])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 8, 8]^2), (a[1, 1, 8]*a[1, 9, 2]*a[2, 18, 8]^2)/
    (a[1, 3, 0]*a[1, 10, 4]*a[2, 3, 6]*a[2, 6, 4]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0])}, 
  {a[1, 4, 5], a[2, 34, 3], (a[2, 3, 6]*a[2, 6, 4]*a[2, 22, 6])/
    (a[1, 1, 4]*a[1, 3, 0]*a[2, 34, 3]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 5]^2*a[1, 9, 2])/
    (a[2, 3, 6]*a[2, 6, 4]*a[2, 22, 6]), 1/(a[1, 1, 4]*a[1, 3, 0])}, 
  {a[1, 8, 8], a[3, 113, 8], (a[1, 1, 8]*a[1, 9, 2]*a[1, 10, 4]*a[2, 3, 6]*
     a[2, 6, 4])/(a[1, 3, 0]*a[3, 113, 8]^2), 
   (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 8, 8]^2)/
    (a[1, 10, 4]*a[2, 3, 6]*a[2, 6, 4]), a[1, 3, 0]^(-1)}}, 
 {{a[1, 4, 0], a[3, 58, 0], (a[2, 29, 6]*a[3, 25, 0]*a[3, 35, 4])/
    (a[1, 1, 8]*a[1, 6, 2]*a[3, 58, 0]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 0]^2*a[1, 5, 2]*
     a[1, 5, 4])/(a[2, 29, 6]*a[3, 25, 0]*a[3, 35, 4]), 
   1/(a[1, 1, 8]*a[1, 6, 2])}, {a[3, 27, 0], a[1, 3, 4], 
   (a[2, 14, 8]*a[3, 25, 0]*a[3, 35, 4])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*
     a[1, 1, 8]*a[1, 3, 4]^2*a[1, 5, 4]*a[1, 6, 2]), 
   (a[1, 1, 4]*a[1, 5, 2]*a[3, 27, 0]^2)/(a[2, 14, 8]*a[3, 25, 0]*
     a[3, 35, 4]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 4]*
     a[1, 6, 2])}, {a[2, 30, 5], a[5, 1, 0], 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 5, 4]*a[2, 29, 6]*a[3, 35, 4]*a[3, 61, 5])/
    (a[1, 6, 2]*a[5, 1, 0]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*
     a[2, 30, 5]^2)/(a[2, 29, 6]*a[3, 35, 4]*a[3, 61, 5]), a[1, 6, 2]^(-1)}, 
  {a[3, 63, 5], a[2, 30, 5], (a[2, 29, 6]*a[3, 35, 4]*a[3, 61, 5])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[2, 30, 5]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 5, 4]*a[3, 63, 5]^2)/
    (a[1, 6, 2]*a[2, 29, 6]*a[3, 35, 4]*a[3, 61, 5]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 6, 2])}, 
  {a[1, 6, 5], a[3, 34, 4], (a[2, 14, 8]*a[3, 35, 4]*a[3, 61, 5])/
    (a[1, 1, 6]*a[1, 6, 2]*a[3, 34, 4]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 4]*
     a[1, 6, 5]^2)/(a[2, 14, 8]*a[3, 35, 4]*a[3, 61, 5]), 
   1/(a[1, 1, 6]*a[1, 6, 2])}, {a[2, 22, 6], a[1, 7, 6], 
   (a[2, 29, 6]*a[2, 34, 3]*a[3, 25, 0])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*
     a[1, 1, 8]*a[1, 6, 2]*a[1, 7, 6]^2), 
   (a[1, 1, 6]*a[1, 5, 2]*a[1, 5, 4]*a[2, 22, 6]^2)/
    (a[2, 29, 6]*a[2, 34, 3]*a[3, 25, 0]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 2])}, 
  {a[1, 9, 2], a[3, 3, 2], (a[1, 5, 2]*a[2, 14, 8]*a[2, 34, 3]*a[3, 25, 0])/
    (a[1, 1, 0]*a[1, 1, 2]*a[3, 3, 2]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 4]*a[1, 6, 2]*a[1, 9, 2]^2)/
    (a[2, 14, 8]*a[2, 34, 3]*a[3, 25, 0]), 1/(a[1, 1, 0]*a[1, 1, 2])}, 
  {a[4, 61, 2], a[1, 9, 2], (a[2, 14, 8]*a[2, 34, 3]*a[3, 25, 0])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 4]*a[1, 6, 2]*a[1, 9, 2]^2), 
   (a[1, 5, 2]*a[4, 61, 2]^2)/(a[1, 1, 0]*a[1, 1, 2]*a[2, 14, 8]*a[2, 34, 3]*
     a[3, 25, 0]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 5, 4]*a[1, 6, 2])}, {a[1, 2, 2], a[4, 6, 2], 
   (a[1, 1, 2]*a[2, 29, 6]*a[3, 35, 4]*a[3, 130, 2])/
    (a[1, 6, 2]*a[4, 6, 2]^2), (a[1, 1, 0]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 2]^2*a[1, 5, 2]*a[1, 5, 4])/(a[2, 29, 6]*a[3, 35, 4]*
     a[3, 130, 2]), a[1, 6, 2]^(-1)}, {a[2, 3, 6], a[1, 8, 8], 
   (a[2, 14, 8]*a[2, 34, 3]*a[3, 61, 5])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*
     a[1, 1, 6]*a[1, 6, 2]*a[1, 8, 8]^2), 
   (a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 4]*a[2, 3, 6]^2)/
    (a[2, 14, 8]*a[2, 34, 3]*a[3, 61, 5]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 2])}, 
  {a[1, 4, 5], a[3, 68, 3], (a[1, 5, 4]*a[2, 29, 6]*a[2, 34, 3]*a[3, 61, 5])/
    (a[1, 1, 4]*a[1, 6, 2]*a[3, 68, 3]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 5]^2*a[1, 5, 2])/
    (a[2, 29, 6]*a[2, 34, 3]*a[3, 61, 5]), 1/(a[1, 1, 4]*a[1, 6, 2])}, 
  {a[2, 21, 2], a[2, 29, 8], (a[2, 14, 8]*a[3, 35, 4]*a[3, 130, 2])/
    (a[1, 1, 0]*a[1, 1, 6]*a[1, 5, 4]*a[1, 6, 2]*a[2, 29, 8]^2), 
   (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 2]*a[2, 21, 2]^2)/
    (a[2, 14, 8]*a[3, 35, 4]*a[3, 130, 2]), 
   1/(a[1, 1, 0]*a[1, 1, 6]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[1, 10, 2], a[2, 2, 3], (a[2, 29, 6]*a[2, 34, 3]*a[3, 130, 2])/
    (a[1, 1, 0]*a[1, 1, 4]*a[1, 6, 2]*a[2, 2, 3]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 4]*a[1, 10, 2]^2)/
    (a[2, 29, 6]*a[2, 34, 3]*a[3, 130, 2]), 
   1/(a[1, 1, 0]*a[1, 1, 4]*a[1, 6, 2])}, {a[3, 103, 8], a[1, 6, 8], 
   (a[2, 14, 8]*a[2, 34, 3]*a[3, 130, 2])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 5, 4]*a[1, 6, 2]*a[1, 6, 8]^2), 
   (a[1, 1, 8]*a[1, 5, 2]*a[3, 103, 8]^2)/(a[1, 1, 0]*a[2, 14, 8]*a[2, 34, 3]*
     a[3, 130, 2]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 5, 4]*
     a[1, 6, 2])}}, {{a[1, 4, 0], a[3, 25, 0], 
   (a[2, 2, 1]*a[3, 7, 1]*a[3, 27, 0])/(a[1, 1, 8]*a[1, 4, 4]*a[3, 25, 0]^2), 
   (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*a[1, 4, 0]^2*a[2, 11, 0])/
    (a[2, 2, 1]*a[3, 7, 1]*a[3, 27, 0]), 1/(a[1, 1, 8]*a[1, 4, 4])}, 
  {a[2, 36, 0], a[1, 6, 6], (a[2, 2, 1]*a[2, 20, 4]*a[3, 7, 1])/
    (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 0]*a[1, 4, 4]*a[1, 6, 6]^2), 
   (a[1, 1, 6]*a[2, 11, 0]*a[2, 36, 0]^2)/(a[2, 2, 1]*a[2, 20, 4]*
     a[3, 7, 1]), 1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 0]*
     a[1, 4, 4])}, {a[1, 10, 0], a[2, 11, 4], 
   (a[1, 10, 4]*a[2, 2, 1]*a[2, 11, 0]*a[2, 20, 4])/
    (a[1, 1, 2]*a[1, 3, 0]*a[1, 4, 4]*a[2, 11, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 0]^2)/
    (a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4]), 
   1/(a[1, 1, 2]*a[1, 3, 0]*a[1, 4, 4])}, {a[2, 13, 4], a[1, 3, 4], 
   (a[1, 10, 4]*a[2, 2, 1]*a[3, 27, 0])/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 0]*a[1, 3, 4]^2), (a[1, 1, 4]*a[2, 11, 0]*a[2, 13, 4]^2)/
    (a[1, 4, 4]*a[1, 10, 4]*a[2, 2, 1]*a[3, 27, 0]), 
   1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 4, 4])}, 
  {a[3, 94, 6], a[1, 10, 0], (a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 0]^2), 
   (a[2, 11, 0]*a[3, 94, 6]^2)/(a[1, 1, 2]*a[1, 3, 0]*a[1, 4, 4]*a[1, 10, 4]*
     a[2, 2, 1]*a[2, 20, 4]), 1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 0]*a[1, 4, 4])}, {a[1, 6, 2], a[5, 6, 5], 
   (a[1, 1, 2]*a[3, 7, 1]*a[3, 27, 0]*a[3, 135, 8])/a[5, 6, 5]^2, 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 4, 4]*a[1, 6, 2]^2*
     a[2, 11, 0])/(a[3, 7, 1]*a[3, 27, 0]*a[3, 135, 8]), 1}, 
  {a[4, 13, 5], a[1, 6, 2], (a[3, 7, 1]*a[3, 27, 0]*a[3, 135, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 4, 4]*a[1, 6, 2]^2*
     a[2, 11, 0]), (a[1, 1, 2]*a[4, 13, 5]^2)/(a[3, 7, 1]*a[3, 27, 0]*
     a[3, 135, 8]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 0]*a[1, 4, 4]*
     a[2, 11, 0])}, {a[1, 3, 5], a[3, 8, 1], 
   (a[2, 20, 4]*a[3, 7, 1]*a[3, 135, 8])/(a[1, 1, 4]*a[1, 3, 0]*
     a[3, 8, 1]^2), (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 5]^2*a[1, 4, 4]*
     a[2, 11, 0])/(a[2, 20, 4]*a[3, 7, 1]*a[3, 135, 8]), 
   1/(a[1, 1, 4]*a[1, 3, 0])}, {a[1, 6, 5], a[2, 14, 8], 
   (a[1, 10, 4]*a[3, 27, 0]*a[3, 135, 8])/(a[1, 1, 6]*a[1, 3, 0]*a[1, 4, 4]*
     a[2, 14, 8]^2), (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 5]^2*
     a[2, 11, 0])/(a[1, 10, 4]*a[3, 27, 0]*a[3, 135, 8]), 
   1/(a[1, 1, 6]*a[1, 3, 0]*a[1, 4, 4])}, {a[2, 55, 4], a[1, 4, 8], 
   (a[1, 10, 4]*a[2, 20, 4]*a[3, 135, 8])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 4, 4]*a[1, 4, 8]^2), (a[1, 1, 8]*a[2, 11, 0]*a[2, 55, 4]^2)/
    (a[1, 3, 0]*a[1, 10, 4]*a[2, 20, 4]*a[3, 135, 8]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 0]*a[1, 4, 4])}}, 
 {{a[1, 4, 0], a[3, 58, 0], (a[3, 25, 0]*a[3, 35, 4]*a[3, 47, 6])/
    (a[1, 1, 8]*a[1, 4, 4]*a[1, 6, 2]*a[3, 58, 0]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 0]^2*a[1, 5, 4]*
     a[2, 28, 0])/(a[3, 25, 0]*a[3, 35, 4]*a[3, 47, 6]), 
   1/(a[1, 1, 8]*a[1, 4, 4]*a[1, 6, 2])}, {a[3, 7, 1], a[1, 6, 6], 
   (a[3, 8, 1]*a[3, 25, 0]*a[3, 47, 6])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*
     a[1, 1, 8]*a[1, 4, 4]*a[1, 5, 4]*a[1, 6, 2]*a[1, 6, 6]^2), 
   (a[1, 1, 6]*a[2, 28, 0]*a[3, 7, 1]^2)/(a[3, 8, 1]*a[3, 25, 0]*
     a[3, 47, 6]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 4, 4]*
     a[1, 5, 4]*a[1, 6, 2])}, {a[2, 11, 0], a[3, 10, 0], 
   (a[2, 14, 8]*a[2, 28, 0]*a[3, 8, 1]*a[3, 25, 0])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 4, 4]*a[1, 5, 4]*a[3, 10, 0]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 2]*a[2, 11, 0]^2)/
    (a[2, 14, 8]*a[3, 8, 1]*a[3, 25, 0]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 4, 4]*a[1, 5, 4])}, 
  {a[3, 27, 0], a[1, 3, 4], (a[2, 14, 8]*a[3, 25, 0]*a[3, 35, 4])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 4]^2*a[1, 5, 4]*
     a[1, 6, 2]), (a[1, 1, 4]*a[2, 28, 0]*a[3, 27, 0]^2)/
    (a[1, 4, 4]*a[2, 14, 8]*a[3, 25, 0]*a[3, 35, 4]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 4]*a[1, 5, 4]*
     a[1, 6, 2])}, {a[5, 6, 5], a[2, 11, 0], 
   (a[2, 14, 8]*a[3, 8, 1]*a[3, 25, 0])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 6, 2]*a[2, 11, 0]^2), (a[2, 28, 0]*a[5, 6, 5]^2)/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 4, 4]*a[1, 5, 4]*a[2, 14, 8]*a[3, 8, 1]*
     a[3, 25, 0]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 4, 4]*a[1, 5, 4]*a[1, 6, 2])}, {a[2, 30, 5], a[6, 1, 0], 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 5, 4]*a[3, 35, 4]*a[3, 47, 6]*a[4, 3, 5])/
    (a[1, 6, 2]*a[6, 1, 0]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 4]*
     a[2, 28, 0]*a[2, 30, 5]^2)/(a[3, 35, 4]*a[3, 47, 6]*a[4, 3, 5]), 
   a[1, 6, 2]^(-1)}, {a[4, 41, 5], a[2, 30, 5], 
   (a[3, 35, 4]*a[3, 47, 6]*a[4, 3, 5])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 4, 4]*a[2, 28, 0]*a[2, 30, 5]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 5, 4]*a[4, 41, 5]^2)/
    (a[1, 6, 2]*a[3, 35, 4]*a[3, 47, 6]*a[4, 3, 5]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 4]*a[1, 6, 2]*a[2, 28, 0])}, 
  {a[1, 3, 5], a[4, 37, 5], (a[3, 8, 1]*a[3, 47, 6]*a[4, 3, 5])/
    (a[1, 1, 4]*a[1, 6, 2]*a[4, 37, 5]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 5]^2*a[1, 4, 4]*
     a[1, 5, 4]*a[2, 28, 0])/(a[3, 8, 1]*a[3, 47, 6]*a[4, 3, 5]), 
   1/(a[1, 1, 4]*a[1, 6, 2])}, {a[1, 6, 5], a[3, 34, 4], 
   (a[2, 14, 8]*a[3, 35, 4]*a[4, 3, 5])/(a[1, 1, 6]*a[1, 4, 4]*a[1, 6, 2]*
     a[3, 34, 4]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 4]*
     a[1, 6, 5]^2*a[2, 28, 0])/(a[2, 14, 8]*a[3, 35, 4]*a[4, 3, 5]), 
   1/(a[1, 1, 6]*a[1, 4, 4]*a[1, 6, 2])}, {a[3, 135, 8], a[1, 4, 8], 
   (a[2, 14, 8]*a[3, 8, 1]*a[4, 3, 5])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*
     a[1, 1, 6]*a[1, 4, 4]*a[1, 4, 8]^2*a[1, 5, 4]*a[1, 6, 2]), 
   (a[1, 1, 8]*a[2, 28, 0]*a[3, 135, 8]^2)/(a[2, 14, 8]*a[3, 8, 1]*
     a[4, 3, 5]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 4]*
     a[1, 5, 4]*a[1, 6, 2])}, {a[1, 2, 2], a[5, 9, 4], 
   (a[1, 1, 2]*a[3, 35, 4]*a[3, 47, 6]*a[4, 95, 2])/
    (a[1, 6, 2]*a[5, 9, 4]^2), (a[1, 1, 0]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 2]^2*a[1, 4, 4]*a[1, 5, 4]*a[2, 28, 0])/
    (a[3, 35, 4]*a[3, 47, 6]*a[4, 95, 2]), a[1, 6, 2]^(-1)}, 
  {a[2, 54, 1], a[3, 45, 6], (a[3, 8, 1]*a[3, 47, 6]*a[4, 95, 2])/
    (a[1, 1, 0]*a[1, 1, 4]*a[1, 5, 4]*a[1, 6, 2]*a[3, 45, 6]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 4]*a[2, 28, 0]*a[2, 54, 1]^2)/
    (a[3, 8, 1]*a[3, 47, 6]*a[4, 95, 2]), 
   1/(a[1, 1, 0]*a[1, 1, 4]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[2, 21, 2], a[2, 29, 8], (a[2, 14, 8]*a[3, 35, 4]*a[4, 95, 2])/
    (a[1, 1, 0]*a[1, 1, 6]*a[1, 4, 4]*a[1, 5, 4]*a[1, 6, 2]*a[2, 29, 8]^2), 
   (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[2, 21, 2]^2*a[2, 28, 0])/
    (a[2, 14, 8]*a[3, 35, 4]*a[4, 95, 2]), 
   1/(a[1, 1, 0]*a[1, 1, 6]*a[1, 4, 4]*a[1, 5, 4]*a[1, 6, 2])}, 
  {a[4, 105, 1], a[2, 31, 2], (a[2, 14, 8]*a[3, 8, 1]*a[4, 95, 2])/
    (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 4]*a[1, 6, 2]*a[2, 31, 2]^2), 
   (a[1, 1, 8]*a[2, 28, 0]*a[4, 105, 1]^2)/(a[1, 1, 0]*a[1, 5, 4]*a[2, 14, 8]*
     a[3, 8, 1]*a[4, 95, 2]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 4, 4]*a[1, 5, 4]*a[1, 6, 2])}}, 
 {{a[1, 2, 6], a[3, 131, 6], (a[1, 1, 6]*a[1, 10, 6]*a[2, 21, 4]*
     a[3, 132, 6])/(a[1, 4, 6]*a[3, 131, 6]^2), 
   (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 6]^2*a[2, 31, 4])/
    (a[1, 10, 6]*a[2, 21, 4]*a[3, 132, 6]), a[1, 4, 6]^(-1)}, 
  {a[1, 13, 1], a[2, 29, 1], (a[1, 10, 6]*a[2, 21, 4]*a[3, 81, 7])/
    (a[1, 1, 8]*a[1, 4, 6]*a[2, 29, 1]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 13, 1]^2*a[2, 31, 4])/
    (a[1, 10, 6]*a[2, 21, 4]*a[3, 81, 7]), 1/(a[1, 1, 8]*a[1, 4, 6])}, 
  {a[2, 19, 6], a[2, 32, 1], (a[1, 10, 6]*a[2, 21, 4]*a[3, 136, 8])/
    (a[1, 1, 4]*a[1, 1, 8]*a[2, 32, 1]^2), 
   (a[1, 1, 6]*a[2, 19, 6]^2*a[2, 31, 4])/(a[1, 4, 6]*a[1, 10, 6]*a[2, 21, 4]*
     a[3, 136, 8]), 1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 4, 6])}, 
  {a[2, 32, 1], a[4, 54, 1], (a[1, 1, 6]*a[1, 10, 6]*a[2, 21, 4]*a[2, 31, 4]*
     a[3, 136, 8])/(a[1, 4, 6]*a[4, 54, 1]^2), 
   (a[1, 1, 4]*a[1, 1, 8]*a[2, 32, 1]^2)/(a[1, 10, 6]*a[2, 21, 4]*
     a[3, 136, 8]), a[1, 4, 6]^(-1)}, {a[2, 40, 1], a[2, 28, 4], 
   (a[2, 21, 4]*a[2, 54, 3]*a[3, 132, 6])/(a[1, 4, 6]*a[2, 28, 4]^2*
     a[2, 31, 4]), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 40, 1]^2)/
    (a[2, 21, 4]*a[2, 54, 3]*a[3, 132, 6]), 1/(a[1, 4, 6]*a[2, 31, 4])}, 
  {a[1, 2, 4], a[4, 95, 4], (a[1, 1, 4]*a[2, 21, 4]*a[2, 54, 3]*a[3, 81, 7])/
    a[4, 95, 4]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4]^2*a[1, 4, 6]*
     a[2, 31, 4])/(a[2, 21, 4]*a[2, 54, 3]*a[3, 81, 7]), 1}, 
  {a[1, 3, 3], a[3, 123, 4], (a[2, 21, 4]*a[2, 54, 3]*a[3, 136, 8])/
    (a[1, 4, 6]*a[3, 123, 4]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 3]^2*a[2, 31, 4])/(a[2, 21, 4]*a[2, 54, 3]*a[3, 136, 8]), 
   a[1, 4, 6]^(-1)}, {a[1, 6, 7], a[2, 14, 1], 
   (a[1, 10, 6]*a[2, 21, 4]*a[3, 135, 1])/(a[1, 1, 8]*a[1, 4, 6]*
     a[2, 14, 1]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 7]^2*a[2, 31, 4])/
    (a[1, 10, 6]*a[2, 21, 4]*a[3, 135, 1]), 1/(a[1, 1, 8]*a[1, 4, 6])}, 
  {a[3, 117, 6], a[2, 30, 6], (a[1, 10, 6]*a[2, 20, 6]*a[3, 136, 8])/
    (a[1, 1, 6]*a[1, 1, 8]*a[2, 30, 6]^2), (a[2, 31, 4]*a[3, 117, 6]^2)/
    (a[1, 1, 4]*a[1, 4, 6]*a[1, 10, 6]*a[2, 20, 6]*a[3, 136, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6])}, 
  {a[2, 30, 6], a[3, 133, 1], (a[1, 10, 6]*a[2, 20, 6]*a[2, 31, 4]*
     a[3, 136, 8])/(a[1, 1, 4]*a[1, 4, 6]*a[3, 133, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[2, 30, 6]^2)/(a[1, 10, 6]*a[2, 20, 6]*
     a[3, 136, 8]), 1/(a[1, 1, 4]*a[1, 4, 6])}, 
  {a[1, 12, 8], a[3, 45, 8], (a[2, 20, 6]*a[2, 54, 3]*a[3, 81, 7])/
    (a[1, 1, 6]*a[3, 45, 8]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 4, 6]*
     a[1, 12, 8]^2*a[2, 31, 4])/(a[2, 20, 6]*a[2, 54, 3]*a[3, 81, 7]), 
   a[1, 1, 6]^(-1)}, {a[2, 45, 7], a[1, 3, 1], 
   (a[1, 10, 6]*a[2, 20, 6]*a[3, 81, 7])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 1]^2*a[1, 4, 6]), (a[2, 31, 4]*a[2, 45, 7]^2)/
    (a[1, 10, 6]*a[2, 20, 6]*a[3, 81, 7]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6])}, 
  {a[1, 11, 6], a[2, 28, 6], (a[1, 10, 6]*a[2, 20, 6]*a[3, 132, 6])/
    (a[1, 1, 4]*a[1, 4, 6]*a[2, 28, 6]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 11, 6]^2*a[2, 31, 4])/
    (a[1, 10, 6]*a[2, 20, 6]*a[3, 132, 6]), 1/(a[1, 1, 4]*a[1, 4, 6])}, 
  {a[2, 1, 4], a[2, 28, 8], (a[2, 20, 6]*a[2, 54, 3]*a[3, 136, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 6]*a[2, 28, 8]^2), 
   (a[1, 1, 8]*a[2, 1, 4]^2*a[2, 31, 4])/(a[2, 20, 6]*a[2, 54, 3]*
     a[3, 136, 8]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 6])}, 
  {a[3, 83, 4], a[1, 2, 8], (a[2, 20, 6]*a[2, 54, 3]*a[3, 132, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 8]^2*a[1, 4, 6]*a[2, 31, 4]), 
   (a[1, 1, 8]*a[3, 83, 4]^2)/(a[2, 20, 6]*a[2, 54, 3]*a[3, 132, 6]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 6]*a[2, 31, 4])}, 
  {a[2, 20, 2], a[2, 38, 0], (a[2, 21, 4]*a[2, 54, 3]*a[3, 91, 4])/
    (a[1, 4, 6]*a[2, 31, 4]*a[2, 38, 0]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 20, 2]^2)/
    (a[2, 21, 4]*a[2, 54, 3]*a[3, 91, 4]), 1/(a[1, 4, 6]*a[2, 31, 4])}, 
  {a[2, 55, 6], a[1, 4, 1], (a[1, 10, 6]*a[2, 20, 6]*a[3, 135, 1])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 1]^2*a[1, 4, 6]), 
   (a[2, 31, 4]*a[2, 55, 6]^2)/(a[1, 10, 6]*a[2, 20, 6]*a[3, 135, 1]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6])}, 
  {a[1, 6, 4], a[4, 105, 3], (a[1, 1, 4]*a[2, 21, 4]*a[2, 54, 3]*
     a[3, 135, 1])/a[4, 105, 3]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*
     a[1, 6, 4]^2*a[2, 31, 4])/(a[2, 21, 4]*a[2, 54, 3]*a[3, 135, 1]), 1}, 
  {a[3, 138, 4], a[1, 6, 4], (a[2, 21, 4]*a[2, 54, 3]*a[3, 135, 1])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*a[1, 6, 4]^2*a[2, 31, 4]), 
   (a[1, 1, 4]*a[3, 138, 4]^2)/(a[2, 21, 4]*a[2, 54, 3]*a[3, 135, 1]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*a[2, 31, 4])}, 
  {a[1, 3, 6], a[3, 82, 4], (a[1, 1, 6]*a[1, 10, 6]*a[2, 21, 4]*a[3, 91, 4])/
    (a[1, 4, 6]*a[3, 82, 4]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 6]^2*
     a[2, 31, 4])/(a[1, 10, 6]*a[2, 21, 4]*a[3, 91, 4]), a[1, 4, 6]^(-1)}, 
  {a[3, 90, 4], a[1, 3, 6], (a[1, 10, 6]*a[2, 21, 4]*a[3, 91, 4])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 6]^2*a[2, 31, 4]), 
   (a[1, 1, 6]*a[3, 90, 4]^2)/(a[1, 4, 6]*a[1, 10, 6]*a[2, 21, 4]*
     a[3, 91, 4]), 1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 4, 6]*a[2, 31, 4])}, 
  {a[3, 88, 4], a[1, 6, 8], (a[2, 20, 6]*a[2, 54, 3]*a[3, 91, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 6]*a[1, 6, 8]^2*a[2, 31, 4]), 
   (a[1, 1, 8]*a[3, 88, 4]^2)/(a[2, 20, 6]*a[2, 54, 3]*a[3, 91, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 6]*a[2, 31, 4])}, 
  {a[4, 79, 3], a[1, 3, 7], (a[2, 20, 6]*a[2, 54, 3]*a[3, 135, 1])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]^2*a[1, 4, 6]*a[2, 31, 4]), 
   a[4, 79, 3]^2/(a[1, 1, 6]*a[2, 20, 6]*a[2, 54, 3]*a[3, 135, 1]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*a[2, 31, 4])}, 
  {a[1, 3, 7], a[3, 8, 3], (a[2, 20, 6]*a[2, 54, 3]*a[3, 135, 1])/
    (a[1, 1, 6]*a[3, 8, 3]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]^2*a[1, 4, 6]*
     a[2, 31, 4])/(a[2, 20, 6]*a[2, 54, 3]*a[3, 135, 1]), a[1, 1, 6]^(-1)}, 
  {a[1, 10, 2], a[2, 11, 6], (a[1, 10, 6]*a[2, 20, 6]*a[3, 91, 4])/
    (a[1, 1, 4]*a[1, 4, 6]*a[2, 11, 6]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 2]^2*a[2, 31, 4])/
    (a[1, 10, 6]*a[2, 20, 6]*a[3, 91, 4]), 1/(a[1, 1, 4]*a[1, 4, 6])}, 
  {a[4, 44, 6], a[1, 10, 2], (a[1, 10, 6]*a[2, 20, 6]*a[3, 91, 4])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 2]^2*a[2, 31, 4]), 
   a[4, 44, 6]^2/(a[1, 1, 4]*a[1, 4, 6]*a[1, 10, 6]*a[2, 20, 6]*a[3, 91, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 6]*a[2, 31, 4])}}, 
 {{a[2, 29, 4], a[1, 7, 4], (a[1, 10, 4]*a[2, 3, 8]*a[3, 68, 1])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 7, 4]^2*a[2, 31, 1]), 
   (a[1, 1, 4]*a[1, 3, 7]*a[2, 29, 4]^2)/(a[1, 10, 4]*a[2, 3, 8]*
     a[3, 68, 1]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[2, 31, 1])}, 
  {a[4, 93, 7], a[1, 5, 0], (a[2, 3, 8]*a[2, 55, 6]*a[3, 68, 1])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 7]*a[1, 5, 0]^2*a[2, 31, 1]), 
   a[4, 93, 7]^2/(a[1, 1, 8]*a[2, 3, 8]*a[2, 55, 6]*a[3, 68, 1]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 7]*a[2, 31, 1])}, 
  {a[1, 4, 3], a[2, 46, 3], (a[1, 10, 4]*a[2, 1, 4]*a[3, 68, 1])/
    (a[2, 31, 1]*a[2, 46, 3]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 7]*
     a[1, 4, 3]^2)/(a[1, 10, 4]*a[2, 1, 4]*a[3, 68, 1]), a[2, 31, 1]^(-1)}, 
  {a[3, 127, 8], a[1, 5, 7], (a[1, 10, 4]*a[2, 3, 8]*a[3, 128, 8])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 7]^2*a[2, 31, 1]), 
   (a[1, 3, 7]*a[3, 127, 8]^2)/(a[1, 1, 6]*a[1, 10, 4]*a[2, 3, 8]*
     a[3, 128, 8]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 31, 1])}, 
  {a[3, 61, 3], a[1, 8, 6], (a[2, 1, 4]*a[2, 55, 6]*a[3, 68, 1])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]*a[1, 8, 6]^2*a[2, 31, 1]), 
   (a[1, 1, 6]*a[3, 61, 3]^2)/(a[2, 1, 4]*a[2, 55, 6]*a[3, 68, 1]), 
   1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]*a[2, 31, 1])}, 
  {a[3, 76, 1], a[1, 4, 7], (a[1, 10, 4]*a[2, 3, 8]*a[3, 67, 1])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 4, 7]^2*a[2, 31, 1]), 
   (a[1, 3, 7]*a[3, 76, 1]^2)/(a[1, 1, 6]*a[1, 10, 4]*a[2, 3, 8]*
     a[3, 67, 1]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 31, 1])}, 
  {a[1, 4, 7], a[3, 66, 1], (a[1, 3, 7]*a[1, 10, 4]*a[2, 3, 8]*a[3, 67, 1])/
    (a[1, 1, 6]*a[3, 66, 1]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 4, 7]^2*
     a[2, 31, 1])/(a[1, 10, 4]*a[2, 3, 8]*a[3, 67, 1]), a[1, 1, 6]^(-1)}, 
  {a[2, 30, 1], a[2, 5, 8], (a[2, 3, 8]*a[2, 55, 6]*a[3, 128, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 5, 8]^2), 
   (a[1, 3, 7]*a[2, 30, 1]^2*a[2, 31, 1])/(a[2, 3, 8]*a[2, 55, 6]*
     a[3, 128, 8]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8])}, 
  {a[4, 56, 4], a[2, 33, 4], (a[1, 10, 4]*a[2, 3, 8]*a[3, 136, 6])/
    (a[1, 1, 4]*a[1, 1, 8]*a[2, 33, 4]^2), (a[1, 3, 7]*a[4, 56, 4]^2)/
    (a[1, 1, 6]*a[1, 10, 4]*a[2, 3, 8]*a[2, 31, 1]*a[3, 136, 6]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 31, 1])}, 
  {a[2, 33, 4], a[2, 16, 8], (a[1, 3, 7]*a[1, 10, 4]*a[2, 3, 8]*a[3, 136, 6])/
    (a[1, 1, 6]*a[2, 16, 8]^2*a[2, 31, 1]), 
   (a[1, 1, 4]*a[1, 1, 8]*a[2, 33, 4]^2)/(a[1, 10, 4]*a[2, 3, 8]*
     a[3, 136, 6]), 1/(a[1, 1, 6]*a[2, 31, 1])}, 
  {a[2, 18, 1], a[2, 1, 8], (a[2, 3, 8]*a[2, 55, 6]*a[3, 67, 1])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 1, 8]^2), 
   (a[1, 3, 7]*a[2, 18, 1]^2*a[2, 31, 1])/(a[2, 3, 8]*a[2, 55, 6]*
     a[3, 67, 1]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8])}, 
  {a[2, 30, 8], a[1, 11, 8], (a[1, 10, 4]*a[2, 1, 4]*a[3, 128, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 11, 8]^2*a[2, 31, 1]), 
   (a[1, 1, 8]*a[1, 3, 7]*a[2, 30, 8]^2)/(a[1, 10, 4]*a[2, 1, 4]*
     a[3, 128, 8]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[2, 31, 1])}, 
  {a[2, 35, 3], a[1, 10, 8], (a[1, 10, 4]*a[2, 1, 4]*a[3, 67, 1])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8]^2*a[2, 31, 1]), 
   (a[1, 1, 8]*a[1, 3, 7]*a[2, 35, 3]^2)/(a[1, 10, 4]*a[2, 1, 4]*
     a[3, 67, 1]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[2, 31, 1])}, 
  {a[3, 129, 1], a[1, 4, 1], (a[2, 3, 8]*a[2, 55, 6]*a[3, 136, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 1]^2*a[2, 31, 1]), 
   (a[1, 3, 7]*a[3, 129, 1]^2)/(a[2, 3, 8]*a[2, 55, 6]*a[3, 136, 6]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 31, 1])}, 
  {a[3, 119, 4], a[2, 28, 8], (a[1, 10, 4]*a[2, 1, 4]*a[3, 136, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[2, 28, 8]^2), 
   (a[1, 1, 8]*a[1, 3, 7]*a[3, 119, 4]^2)/(a[1, 10, 4]*a[2, 1, 4]*a[2, 31, 1]*
     a[3, 136, 6]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[2, 31, 1])}, 
  {a[2, 15, 4], a[1, 6, 4], (a[1, 10, 4]*a[2, 3, 8]*a[3, 138, 4])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 4]^2*a[2, 31, 1]), 
   (a[1, 1, 4]*a[1, 3, 7]*a[2, 15, 4]^2)/(a[1, 10, 4]*a[2, 3, 8]*
     a[3, 138, 4]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[2, 31, 1])}, 
  {a[1, 6, 3], a[3, 73, 1], (a[2, 1, 4]*a[2, 55, 6]*a[3, 67, 1])/
    (a[1, 1, 4]*a[3, 73, 1]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 7]*
     a[1, 6, 3]^2*a[2, 31, 1])/(a[2, 1, 4]*a[2, 55, 6]*a[3, 67, 1]), 
   a[1, 1, 4]^(-1)}, {a[1, 10, 8], a[4, 80, 3], 
   (a[1, 1, 8]*a[1, 3, 7]*a[1, 10, 4]*a[2, 1, 4]*a[3, 67, 1])/a[4, 80, 3]^2, 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8]^2*a[2, 31, 1])/
    (a[1, 10, 4]*a[2, 1, 4]*a[3, 67, 1]), 1}, {a[1, 5, 5], a[3, 75, 1], 
   (a[2, 1, 4]*a[2, 55, 6]*a[3, 128, 8])/(a[1, 1, 4]*a[3, 75, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 7]*a[1, 5, 5]^2*a[2, 31, 1])/
    (a[2, 1, 4]*a[2, 55, 6]*a[3, 128, 8]), a[1, 1, 4]^(-1)}, 
  {a[2, 30, 6], a[2, 20, 6], (a[2, 1, 4]*a[2, 55, 6]*a[3, 136, 6])/
    (a[1, 1, 4]*a[2, 20, 6]^2*a[2, 31, 1]), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 7]*a[2, 30, 6]^2)/
    (a[2, 1, 4]*a[2, 55, 6]*a[3, 136, 6]), 1/(a[1, 1, 4]*a[2, 31, 1])}, 
  {a[2, 28, 8], a[3, 125, 8], (a[1, 1, 8]*a[1, 3, 7]*a[1, 10, 4]*a[2, 1, 4]*
     a[3, 136, 6])/(a[2, 31, 1]*a[3, 125, 8]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[2, 28, 8]^2)/(a[1, 10, 4]*a[2, 1, 4]*
     a[3, 136, 6]), a[2, 31, 1]^(-1)}, {a[1, 6, 7], a[3, 135, 1], 
   (a[2, 3, 8]*a[2, 55, 6]*a[3, 138, 4])/(a[1, 1, 8]*a[3, 135, 1]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 7]*a[1, 6, 7]^2*a[2, 31, 1])/
    (a[2, 3, 8]*a[2, 55, 6]*a[3, 138, 4]), a[1, 1, 8]^(-1)}, 
  {a[1, 3, 3], a[2, 54, 3], (a[1, 10, 4]*a[2, 1, 4]*a[3, 138, 4])/
    (a[2, 31, 1]*a[2, 54, 3]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 3]^2*a[1, 3, 7])/(a[1, 10, 4]*a[2, 1, 4]*a[3, 138, 4]), 
   a[2, 31, 1]^(-1)}, {a[4, 97, 1], a[1, 6, 7], 
   (a[2, 3, 8]*a[2, 55, 6]*a[3, 138, 4])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 7]*
     a[1, 6, 7]^2*a[2, 31, 1]), a[4, 97, 1]^2/(a[1, 1, 8]*a[2, 3, 8]*
     a[2, 55, 6]*a[3, 138, 4]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 3, 7]*a[2, 31, 1])}, {a[1, 4, 6], a[4, 79, 3], 
   (a[1, 1, 6]*a[2, 1, 4]*a[2, 55, 6]*a[3, 138, 4])/a[4, 79, 3]^2, 
   (a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]*a[1, 4, 6]^2*a[2, 31, 1])/
    (a[2, 1, 4]*a[2, 55, 6]*a[3, 138, 4]), 1}, {a[3, 21, 3], a[1, 4, 6], 
   (a[2, 1, 4]*a[2, 55, 6]*a[3, 138, 4])/(a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]*
     a[1, 4, 6]^2*a[2, 31, 1]), (a[1, 1, 6]*a[3, 21, 3]^2)/
    (a[2, 1, 4]*a[2, 55, 6]*a[3, 138, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]*a[2, 31, 1])}}, 
 {{a[1, 10, 5], a[2, 2, 6], (a[2, 29, 0]*a[2, 36, 5]*a[3, 91, 7])/
    (a[1, 1, 3]*a[1, 1, 7]*a[1, 4, 0]*a[2, 2, 6]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 5, 0]*a[1, 5, 5]*a[1, 10, 5]^2)/
    (a[2, 29, 0]*a[2, 36, 5]*a[3, 91, 7]), 
   1/(a[1, 1, 3]*a[1, 1, 7]*a[1, 4, 0])}, {a[1, 6, 6], a[3, 122, 6], 
   (a[1, 5, 0]*a[2, 29, 0]*a[2, 36, 5]*a[3, 129, 6])/
    (a[1, 1, 7]*a[1, 4, 0]*a[3, 122, 6]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 3]*a[1, 1, 5]*a[1, 5, 5]*a[1, 6, 6]^2)/
    (a[2, 29, 0]*a[2, 36, 5]*a[3, 129, 6]), 1/(a[1, 1, 7]*a[1, 4, 0])}, 
  {a[1, 3, 0], a[4, 24, 0], (a[1, 1, 0]*a[2, 29, 0]*a[3, 45, 7]*a[3, 91, 7])/
    (a[1, 4, 0]*a[4, 24, 0]^2), (a[1, 1, 2]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 3, 0]^2*a[1, 5, 0]*a[1, 5, 5])/(a[2, 29, 0]*a[3, 45, 7]*
     a[3, 91, 7]), a[1, 4, 0]^(-1)}, {a[2, 14, 0], a[2, 32, 0], 
   (a[2, 29, 0]*a[2, 36, 5]*a[4, 46, 0])/(a[1, 1, 3]*a[1, 1, 7]*a[1, 4, 0]*
     a[1, 5, 5]*a[2, 32, 0]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 5, 0]*
     a[2, 14, 0]^2)/(a[2, 29, 0]*a[2, 36, 5]*a[4, 46, 0]), 
   1/(a[1, 1, 3]*a[1, 1, 7]*a[1, 4, 0]*a[1, 5, 5])}, 
  {a[2, 31, 3], a[4, 8, 0], (a[1, 1, 0]*a[2, 29, 0]*a[3, 45, 7]*a[4, 46, 0])/
    (a[1, 4, 0]*a[1, 5, 5]*a[4, 8, 0]^2), 
   (a[1, 1, 2]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 7]*a[1, 5, 0]*a[2, 31, 3]^2)/
    (a[2, 29, 0]*a[3, 45, 7]*a[4, 46, 0]), 1/(a[1, 4, 0]*a[1, 5, 5])}, 
  {a[3, 141, 2], a[2, 33, 6], (a[2, 29, 0]*a[3, 45, 7]*a[3, 129, 6])/
    (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 5, 5]*a[2, 33, 6]^2), 
   (a[1, 1, 0]*a[1, 1, 3]*a[1, 5, 0]*a[3, 141, 2]^2)/
    (a[1, 4, 0]*a[2, 29, 0]*a[3, 45, 7]*a[3, 129, 6]), 
   1/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 4, 0]*a[1, 5, 5])}, 
  {a[3, 88, 7], a[1, 6, 2], (a[2, 36, 5]*a[2, 54, 6]*a[3, 91, 7])/
    (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 4, 0]*a[1, 5, 0]*a[1, 6, 2]^2), 
   (a[1, 1, 2]*a[1, 5, 5]*a[3, 88, 7]^2)/(a[1, 1, 3]*a[2, 36, 5]*a[2, 54, 6]*
     a[3, 91, 7]), 1/(a[1, 1, 0]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 7]*a[1, 4, 0]*
     a[1, 5, 0])}, {a[2, 33, 6], a[5, 12, 6], 
   (a[1, 1, 0]*a[1, 1, 3]*a[1, 5, 0]*a[2, 29, 0]*a[3, 45, 7]*a[3, 129, 6])/
    (a[1, 4, 0]*a[5, 12, 6]^2), (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 5, 5]*
     a[2, 33, 6]^2)/(a[2, 29, 0]*a[3, 45, 7]*a[3, 129, 6]), a[1, 4, 0]^(-1)}, 
  {a[3, 34, 5], a[1, 3, 5], (a[2, 29, 0]*a[2, 36, 5]*a[4, 5, 1])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 3]*a[1, 1, 7]*a[1, 3, 5]^2*a[1, 4, 0]*
     a[1, 5, 5]), (a[1, 1, 5]*a[1, 5, 0]*a[3, 34, 5]^2)/
    (a[2, 29, 0]*a[2, 36, 5]*a[4, 5, 1]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 3]*a[1, 1, 7]*a[1, 4, 0]*a[1, 5, 5])}, 
  {a[2, 1, 7], a[1, 10, 2], (a[2, 36, 5]*a[2, 54, 6]*a[3, 129, 6])/
    (a[1, 1, 0]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 7]*a[1, 4, 0]*a[1, 10, 2]^2), 
   (a[1, 1, 2]*a[1, 5, 0]*a[1, 5, 5]*a[2, 1, 7]^2)/
    (a[2, 36, 5]*a[2, 54, 6]*a[3, 129, 6]), 
   1/(a[1, 1, 0]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 7]*a[1, 4, 0])}, 
  {a[2, 20, 5], a[2, 38, 3], (a[2, 54, 6]*a[3, 45, 7]*a[3, 91, 7])/
    (a[1, 1, 3]*a[1, 1, 5]*a[1, 4, 0]*a[1, 5, 0]*a[2, 38, 3]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 5, 5]*a[2, 20, 5]^2)/
    (a[2, 54, 6]*a[3, 45, 7]*a[3, 91, 7]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 4, 0]*a[1, 5, 0])}, 
  {a[2, 28, 1], a[3, 30, 5], (a[2, 29, 0]*a[3, 45, 7]*a[4, 5, 1])/
    (a[1, 1, 2]*a[1, 4, 0]*a[1, 5, 5]*a[3, 30, 5]^2), 
   (a[1, 1, 0]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 7]*a[1, 5, 0]*a[2, 28, 1]^2)/
    (a[2, 29, 0]*a[3, 45, 7]*a[4, 5, 1]), 
   1/(a[1, 1, 2]*a[1, 4, 0]*a[1, 5, 5])}, {a[4, 39, 6], a[1, 2, 2], 
   (a[2, 36, 5]*a[2, 54, 6]*a[4, 46, 0])/(a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 2, 2]^2*a[1, 4, 0]*a[1, 5, 0]*a[1, 5, 5]), 
   (a[1, 1, 2]*a[4, 39, 6]^2)/(a[1, 1, 3]*a[2, 36, 5]*a[2, 54, 6]*
     a[4, 46, 0]), 1/(a[1, 1, 0]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 7]*a[1, 4, 0]*
     a[1, 5, 0]*a[1, 5, 5])}, {a[3, 8, 2], a[2, 28, 7], 
   (a[2, 54, 6]*a[3, 45, 7]*a[4, 46, 0])/(a[1, 1, 3]*a[1, 1, 5]*a[1, 4, 0]*
     a[1, 5, 0]*a[1, 5, 5]*a[2, 28, 7]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[3, 8, 2]^2)/
    (a[2, 54, 6]*a[3, 45, 7]*a[4, 46, 0]), 
   1/(a[1, 1, 3]*a[1, 1, 5]*a[1, 4, 0]*a[1, 5, 0]*a[1, 5, 5])}, 
  {a[1, 3, 6], a[3, 52, 6], (a[2, 54, 6]*a[3, 45, 7]*a[3, 129, 6])/
    (a[1, 1, 5]*a[1, 4, 0]*a[3, 52, 6]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 3]*a[1, 1, 7]*a[1, 3, 6]^2*a[1, 5, 0]*
     a[1, 5, 5])/(a[2, 54, 6]*a[3, 45, 7]*a[3, 129, 6]), 
   1/(a[1, 1, 5]*a[1, 4, 0])}, {a[1, 3, 1], a[3, 7, 6], 
   (a[2, 36, 5]*a[2, 54, 6]*a[4, 5, 1])/(a[1, 1, 0]*a[1, 1, 3]*a[3, 7, 6]^2), 
   (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 3, 1]^2*a[1, 4, 0]*a[1, 5, 0]*
     a[1, 5, 5])/(a[2, 36, 5]*a[2, 54, 6]*a[4, 5, 1]), 
   1/(a[1, 1, 0]*a[1, 1, 3])}, {a[5, 3, 6], a[1, 3, 1], 
   (a[2, 36, 5]*a[2, 54, 6]*a[4, 5, 1])/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 3, 1]^2*a[1, 4, 0]*a[1, 5, 0]*a[1, 5, 5]), 
   a[5, 3, 6]^2/(a[1, 1, 0]*a[1, 1, 3]*a[2, 36, 5]*a[2, 54, 6]*a[4, 5, 1]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 3]*a[1, 1, 5]*a[1, 1, 7]*a[1, 4, 0]*
     a[1, 5, 0]*a[1, 5, 5])}, {a[4, 37, 6], a[1, 6, 7], 
   (a[2, 54, 6]*a[3, 45, 7]*a[4, 5, 1])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 3]*
     a[1, 1, 5]*a[1, 4, 0]*a[1, 5, 0]*a[1, 5, 5]*a[1, 6, 7]^2), 
   (a[1, 1, 7]*a[4, 37, 6]^2)/(a[2, 54, 6]*a[3, 45, 7]*a[4, 5, 1]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 3]*a[1, 1, 5]*a[1, 4, 0]*a[1, 5, 0]*
     a[1, 5, 5])}}, {{a[1, 4, 0], a[2, 22, 1], 
   (a[1, 10, 6]*a[2, 2, 1]*a[2, 7, 4])/(a[1, 1, 8]*a[2, 22, 1]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 0]^2*a[1, 6, 1])/
    (a[1, 10, 6]*a[2, 2, 1]*a[2, 7, 4]), a[1, 1, 8]^(-1)}, 
  {a[2, 36, 0], a[1, 6, 6], (a[1, 10, 6]*a[2, 2, 1]*a[2, 20, 4])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 1]*a[1, 6, 6]^2), 
   (a[1, 1, 6]*a[2, 36, 0]^2)/(a[1, 10, 6]*a[2, 2, 1]*a[2, 20, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 1])}, {a[1, 10, 0], a[2, 11, 4], 
   (a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4])/(a[1, 6, 1]*a[2, 11, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 0]^2)/
    (a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4]), a[1, 6, 1]^(-1)}, 
  {a[2, 13, 4], a[1, 3, 4], (a[1, 10, 4]*a[2, 2, 1]*a[2, 7, 4])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 4]^2*a[1, 6, 1]), 
   (a[1, 1, 4]*a[2, 13, 4]^2)/(a[1, 10, 4]*a[2, 2, 1]*a[2, 7, 4]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, {a[1, 5, 0], a[2, 10, 1], 
   (a[1, 10, 6]*a[2, 2, 1]*a[2, 3, 8])/(a[1, 1, 8]*a[2, 10, 1]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 5, 0]^2*a[1, 6, 1])/
    (a[1, 10, 6]*a[2, 2, 1]*a[2, 3, 8]), a[1, 1, 8]^(-1)}, 
  {a[1, 6, 6], a[3, 114, 4], (a[1, 1, 6]*a[1, 10, 6]*a[2, 2, 1]*a[2, 20, 4])/
    a[3, 114, 4]^2, (a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 1]*a[1, 6, 6]^2)/
    (a[1, 10, 6]*a[2, 2, 1]*a[2, 20, 4]), 1}, {a[3, 69, 4], a[1, 4, 0], 
   (a[1, 10, 6]*a[2, 2, 1]*a[2, 7, 4])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 0]^2*
     a[1, 6, 1]), a[3, 69, 4]^2/(a[1, 1, 8]*a[1, 10, 6]*a[2, 2, 1]*
     a[2, 7, 4]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[3, 122, 1], a[1, 5, 0], (a[1, 10, 6]*a[2, 2, 1]*a[2, 3, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 5, 0]^2*a[1, 6, 1]), 
   a[3, 122, 1]^2/(a[1, 1, 8]*a[1, 10, 6]*a[2, 2, 1]*a[2, 3, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[1, 3, 4], a[3, 89, 1], (a[1, 1, 4]*a[1, 10, 4]*a[2, 2, 1]*a[2, 7, 4])/
    a[3, 89, 1]^2, (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 4]^2*a[1, 6, 1])/
    (a[1, 10, 4]*a[2, 2, 1]*a[2, 7, 4]), 1}, {a[2, 29, 4], a[1, 7, 4], 
   (a[1, 10, 4]*a[2, 2, 1]*a[2, 3, 8])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1]*
     a[1, 7, 4]^2), (a[1, 1, 4]*a[2, 29, 4]^2)/(a[1, 10, 4]*a[2, 2, 1]*
     a[2, 3, 8]), 1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[3, 94, 6], a[1, 10, 0], (a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 0]^2), 
   a[3, 94, 6]^2/(a[1, 6, 1]*a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[2, 33, 6], a[2, 16, 1], (a[1, 10, 6]*a[2, 2, 1]*a[3, 136, 8])/
    (a[1, 1, 4]*a[1, 1, 8]*a[2, 16, 1]^2), 
   (a[1, 1, 6]*a[1, 6, 1]*a[2, 33, 6]^2)/(a[1, 10, 6]*a[2, 2, 1]*
     a[3, 136, 8]), 1/(a[1, 1, 4]*a[1, 1, 8])}, 
  {a[1, 4, 3], a[3, 87, 1], (a[1, 10, 4]*a[2, 2, 1]*a[3, 136, 8])/
    a[3, 87, 1]^2, (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 3]^2*a[1, 6, 1])/
    (a[1, 10, 4]*a[2, 2, 1]*a[3, 136, 8]), 1}, {a[3, 126, 4], a[1, 4, 3], 
   (a[1, 10, 4]*a[2, 2, 1]*a[3, 136, 8])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 4, 3]^2*a[1, 6, 1]), a[3, 126, 4]^2/(a[1, 10, 4]*a[2, 2, 1]*
     a[3, 136, 8]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[2, 7, 0], a[1, 7, 6], (a[1, 10, 6]*a[2, 2, 1]*a[2, 6, 4])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 1]*a[1, 7, 6]^2), 
   (a[1, 1, 6]*a[2, 7, 0]^2)/(a[1, 10, 6]*a[2, 2, 1]*a[2, 6, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 1])}, {a[1, 13, 4], a[2, 9, 4], 
   (a[1, 10, 4]*a[2, 2, 1]*a[2, 6, 4])/(a[1, 6, 1]*a[2, 9, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 13, 4]^2)/
    (a[1, 10, 4]*a[2, 2, 1]*a[2, 6, 4]), a[1, 6, 1]^(-1)}, 
  {a[3, 95, 6], a[1, 13, 4], (a[1, 10, 4]*a[2, 2, 1]*a[2, 6, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 13, 4]^2), 
   a[3, 95, 6]^2/(a[1, 6, 1]*a[1, 10, 4]*a[2, 2, 1]*a[2, 6, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[1, 10, 1], a[3, 101, 8], (a[1, 6, 1]*a[1, 10, 6]*a[2, 1, 6]*a[2, 7, 4])/
    a[3, 101, 8]^2, (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 1]^2)/
    (a[1, 10, 6]*a[2, 1, 6]*a[2, 7, 4]), 1}, {a[2, 35, 5], a[1, 10, 1], 
   (a[1, 10, 6]*a[2, 1, 6]*a[2, 7, 4])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 10, 1]^2), (a[1, 6, 1]*a[2, 35, 5]^2)/(a[1, 10, 6]*a[2, 1, 6]*
     a[2, 7, 4]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8])}, 
  {a[1, 3, 5], a[2, 54, 5], (a[1, 10, 6]*a[2, 1, 6]*a[2, 20, 4])/
    (a[1, 1, 4]*a[2, 54, 5]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 5]^2*
     a[1, 6, 1])/(a[1, 10, 6]*a[2, 1, 6]*a[2, 20, 4]), a[1, 1, 4]^(-1)}, 
  {a[1, 6, 5], a[2, 36, 4], (a[1, 10, 4]*a[2, 1, 6]*a[2, 7, 4])/
    (a[1, 1, 6]*a[2, 36, 4]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 1]*
     a[1, 6, 5]^2)/(a[1, 10, 4]*a[2, 1, 6]*a[2, 7, 4]), a[1, 1, 6]^(-1)}, 
  {a[3, 73, 8], a[1, 3, 5], (a[1, 10, 6]*a[2, 1, 6]*a[2, 20, 4])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 5]^2*a[1, 6, 1]), 
   a[3, 73, 8]^2/(a[1, 1, 4]*a[1, 10, 6]*a[2, 1, 6]*a[2, 20, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[2, 55, 4], a[1, 4, 8], (a[1, 10, 4]*a[2, 1, 6]*a[2, 20, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 8]^2*a[1, 6, 1]), 
   (a[1, 1, 8]*a[2, 55, 4]^2)/(a[1, 10, 4]*a[2, 1, 6]*a[2, 20, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1])}, {a[1, 4, 8], a[3, 88, 6], 
   (a[1, 1, 8]*a[1, 10, 4]*a[2, 1, 6]*a[2, 20, 4])/a[3, 88, 6]^2, 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 8]^2*a[1, 6, 1])/
    (a[1, 10, 4]*a[2, 1, 6]*a[2, 20, 4]), 1}, {a[3, 98, 1], a[1, 6, 5], 
   (a[1, 10, 4]*a[2, 1, 6]*a[2, 7, 4])/(a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 1]*
     a[1, 6, 5]^2), a[3, 98, 1]^2/(a[1, 1, 6]*a[1, 10, 4]*a[2, 1, 6]*
     a[2, 7, 4]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[2, 30, 8], a[2, 20, 8], (a[1, 10, 4]*a[2, 1, 6]*a[3, 136, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[2, 20, 8]^2), 
   (a[1, 1, 8]*a[1, 6, 1]*a[2, 30, 8]^2)/(a[1, 10, 4]*a[2, 1, 6]*
     a[3, 136, 8]), 1/(a[1, 1, 4]*a[1, 1, 6])}, 
  {a[2, 30, 1], a[1, 11, 1], (a[1, 10, 6]*a[2, 1, 6]*a[2, 3, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 11, 1]^2), 
   (a[1, 6, 1]*a[2, 30, 1]^2)/(a[1, 10, 6]*a[2, 1, 6]*a[2, 3, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8])}, {a[2, 18, 8], a[1, 8, 8], 
   (a[1, 10, 4]*a[2, 1, 6]*a[2, 6, 4])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1]*
     a[1, 8, 8]^2), (a[1, 1, 8]*a[2, 18, 8]^2)/(a[1, 10, 4]*a[2, 1, 6]*
     a[2, 6, 4]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1])}, 
  {a[2, 49, 7], a[1, 7, 1], (a[1, 10, 6]*a[2, 6, 6]*a[2, 7, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 7, 1]^2), 
   (a[1, 6, 1]*a[2, 49, 7]^2)/(a[1, 10, 6]*a[2, 6, 6]*a[2, 7, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8])}, {a[1, 7, 1], a[3, 100, 8], 
   (a[1, 6, 1]*a[1, 10, 6]*a[2, 6, 6]*a[2, 7, 4])/a[3, 100, 8]^2, 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 7, 1]^2)/
    (a[1, 10, 6]*a[2, 6, 6]*a[2, 7, 4]), 1}, {a[1, 12, 6], a[2, 38, 2], 
   (a[1, 10, 6]*a[2, 6, 6]*a[2, 20, 4])/(a[1, 1, 4]*a[2, 38, 2]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1]*a[1, 12, 6]^2)/
    (a[1, 10, 6]*a[2, 6, 6]*a[2, 20, 4]), a[1, 1, 4]^(-1)}, 
  {a[1, 13, 8], a[2, 2, 5], (a[1, 10, 4]*a[2, 6, 6]*a[2, 7, 4])/
    (a[1, 1, 6]*a[2, 2, 5]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 1]*
     a[1, 13, 8]^2)/(a[1, 10, 4]*a[2, 6, 6]*a[2, 7, 4]), a[1, 1, 6]^(-1)}, 
  {a[2, 45, 5], a[1, 3, 8], (a[1, 10, 4]*a[2, 6, 6]*a[2, 20, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 8]^2*a[1, 6, 1]), 
   (a[1, 1, 8]*a[2, 45, 5]^2)/(a[1, 10, 4]*a[2, 6, 6]*a[2, 20, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1])}, {a[1, 3, 8], a[3, 91, 6], 
   (a[1, 1, 8]*a[1, 10, 4]*a[2, 6, 6]*a[2, 20, 4])/a[3, 91, 6]^2, 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 8]^2*a[1, 6, 1])/
    (a[1, 10, 4]*a[2, 6, 6]*a[2, 20, 4]), 1}, {a[2, 28, 1], a[3, 125, 1], 
   (a[1, 6, 1]*a[1, 10, 6]*a[2, 1, 6]*a[3, 136, 8])/
    (a[1, 1, 4]*a[3, 125, 1]^2), (a[1, 1, 6]*a[1, 1, 8]*a[2, 28, 1]^2)/
    (a[1, 10, 6]*a[2, 1, 6]*a[3, 136, 8]), a[1, 1, 4]^(-1)}, 
  {a[3, 119, 6], a[2, 28, 1], (a[1, 10, 6]*a[2, 1, 6]*a[3, 136, 8])/
    (a[1, 1, 6]*a[1, 1, 8]*a[2, 28, 1]^2), (a[1, 6, 1]*a[3, 119, 6]^2)/
    (a[1, 1, 4]*a[1, 10, 6]*a[2, 1, 6]*a[3, 136, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8])}, {a[1, 13, 1], a[2, 29, 1], 
   (a[1, 10, 6]*a[2, 7, 4]*a[2, 21, 4])/(a[1, 1, 8]*a[2, 29, 1]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1]*a[1, 13, 1]^2)/
    (a[1, 10, 6]*a[2, 7, 4]*a[2, 21, 4]), a[1, 1, 8]^(-1)}, 
  {a[1, 5, 7], a[2, 44, 4], (a[1, 10, 4]*a[2, 1, 6]*a[2, 3, 8])/
    (a[1, 1, 6]*a[2, 44, 4]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 7]^2*
     a[1, 6, 1])/(a[1, 10, 4]*a[2, 1, 6]*a[2, 3, 8]), a[1, 1, 6]^(-1)}, 
  {a[3, 127, 8], a[1, 5, 7], (a[1, 10, 4]*a[2, 1, 6]*a[2, 3, 8])/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 7]^2*a[1, 6, 1]), 
   a[3, 127, 8]^2/(a[1, 1, 6]*a[1, 10, 4]*a[2, 1, 6]*a[2, 3, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[1, 2, 6], a[3, 131, 6], (a[1, 1, 6]*a[1, 10, 6]*a[2, 20, 4]*a[2, 21, 4])/
    a[3, 131, 6]^2, (a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 6]^2*a[1, 6, 1])/
    (a[1, 10, 6]*a[2, 20, 4]*a[2, 21, 4]), 1}, {a[2, 48, 2], a[1, 2, 6], 
   (a[1, 10, 6]*a[2, 20, 4]*a[2, 21, 4])/(a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 6]^2*
     a[1, 6, 1]), (a[1, 1, 6]*a[2, 48, 2]^2)/(a[1, 10, 6]*a[2, 20, 4]*
     a[2, 21, 4]), 1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[1, 11, 4], a[2, 28, 4], (a[1, 10, 4]*a[2, 20, 4]*a[2, 21, 4])/
    (a[1, 6, 1]*a[2, 28, 4]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 11, 4]^2)/(a[1, 10, 4]*a[2, 20, 4]*a[2, 21, 4]), a[1, 6, 1]^(-1)}, 
  {a[2, 51, 0], a[1, 2, 4], (a[1, 10, 4]*a[2, 7, 4]*a[2, 21, 4])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4]^2*a[1, 6, 1]), 
   (a[1, 1, 4]*a[2, 51, 0]^2)/(a[1, 10, 4]*a[2, 7, 4]*a[2, 21, 4]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, {a[1, 2, 4], a[3, 130, 4], 
   (a[1, 1, 4]*a[1, 10, 4]*a[2, 7, 4]*a[2, 21, 4])/a[3, 130, 4]^2, 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4]^2*a[1, 6, 1])/
    (a[1, 10, 4]*a[2, 7, 4]*a[2, 21, 4]), 1}, {a[1, 4, 5], a[2, 46, 5], 
   (a[1, 10, 6]*a[2, 1, 6]*a[2, 6, 4])/(a[1, 1, 4]*a[2, 46, 5]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 5]^2*a[1, 6, 1])/
    (a[1, 10, 6]*a[2, 1, 6]*a[2, 6, 4]), a[1, 1, 4]^(-1)}, 
  {a[3, 67, 8], a[1, 4, 5], (a[1, 10, 6]*a[2, 1, 6]*a[2, 6, 4])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 5]^2*a[1, 6, 1]), 
   a[3, 67, 8]^2/(a[1, 1, 4]*a[1, 10, 6]*a[2, 1, 6]*a[2, 6, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[3, 74, 4], a[1, 3, 1], (a[1, 10, 6]*a[2, 7, 4]*a[3, 136, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 1]^2*a[1, 6, 1]), 
   a[3, 74, 4]^2/(a[1, 10, 6]*a[2, 7, 4]*a[3, 136, 6]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[1, 3, 1], a[3, 134, 1], (a[1, 10, 6]*a[2, 7, 4]*a[3, 136, 6])/
    a[3, 134, 1]^2, (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 1]^2*
     a[1, 6, 1])/(a[1, 10, 6]*a[2, 7, 4]*a[3, 136, 6]), 1}, 
  {a[2, 1, 2], a[2, 28, 6], (a[1, 10, 6]*a[2, 20, 4]*a[3, 136, 6])/
    (a[1, 1, 4]*a[1, 6, 1]*a[2, 28, 6]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[2, 1, 2]^2)/(a[1, 10, 6]*a[2, 20, 4]*
     a[3, 136, 6]), 1/(a[1, 1, 4]*a[1, 6, 1])}, 
  {a[2, 19, 4], a[2, 32, 8], (a[1, 10, 4]*a[2, 7, 4]*a[3, 136, 6])/
    (a[1, 1, 6]*a[1, 6, 1]*a[2, 32, 8]^2), 
   (a[1, 1, 4]*a[1, 1, 8]*a[2, 19, 4]^2)/(a[1, 10, 4]*a[2, 7, 4]*
     a[3, 136, 6]), 1/(a[1, 1, 6]*a[1, 6, 1])}, 
  {a[3, 117, 4], a[2, 30, 4], (a[1, 10, 4]*a[2, 20, 4]*a[3, 136, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[2, 30, 4]^2), (a[1, 1, 8]*a[3, 117, 4]^2)/
    (a[1, 6, 1]*a[1, 10, 4]*a[2, 20, 4]*a[3, 136, 6]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1])}, {a[2, 30, 4], a[3, 133, 8], 
   (a[1, 1, 8]*a[1, 10, 4]*a[2, 20, 4]*a[3, 136, 6])/
    (a[1, 6, 1]*a[3, 133, 8]^2), (a[1, 1, 4]*a[1, 1, 6]*a[2, 30, 4]^2)/
    (a[1, 10, 4]*a[2, 20, 4]*a[3, 136, 6]), a[1, 6, 1]^(-1)}, 
  {a[2, 35, 3], a[2, 11, 8], (a[1, 10, 4]*a[2, 6, 6]*a[3, 136, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[2, 11, 8]^2), 
   (a[1, 1, 8]*a[1, 6, 1]*a[2, 35, 3]^2)/(a[1, 10, 4]*a[2, 6, 6]*
     a[3, 136, 8]), 1/(a[1, 1, 4]*a[1, 1, 6])}, 
  {a[2, 18, 1], a[1, 8, 1], (a[1, 10, 6]*a[2, 3, 8]*a[2, 6, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 8, 1]^2), 
   (a[1, 6, 1]*a[2, 18, 1]^2)/(a[1, 10, 6]*a[2, 3, 8]*a[2, 6, 6]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8])}, {a[1, 6, 7], a[2, 14, 1], 
   (a[1, 10, 6]*a[2, 3, 8]*a[2, 21, 4])/(a[1, 1, 8]*a[2, 14, 1]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1]*a[1, 6, 7]^2)/
    (a[1, 10, 6]*a[2, 3, 8]*a[2, 21, 4]), a[1, 1, 8]^(-1)}, 
  {a[1, 8, 1], a[3, 113, 1], (a[1, 6, 1]*a[1, 10, 6]*a[2, 3, 8]*a[2, 6, 6])/
    a[3, 113, 1]^2, (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 8, 1]^2)/
    (a[1, 10, 6]*a[2, 3, 8]*a[2, 6, 6]), 1}, {a[3, 76, 1], a[1, 4, 7], 
   (a[1, 10, 4]*a[2, 3, 8]*a[2, 6, 6])/(a[1, 1, 4]*a[1, 1, 8]*a[1, 4, 7]^2*
     a[1, 6, 1]), a[3, 76, 1]^2/(a[1, 1, 6]*a[1, 10, 4]*a[2, 3, 8]*
     a[2, 6, 6]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[1, 4, 7], a[2, 34, 5], (a[1, 10, 4]*a[2, 3, 8]*a[2, 6, 6])/
    (a[1, 1, 6]*a[2, 34, 5]^2), (a[1, 1, 4]*a[1, 1, 8]*a[1, 4, 7]^2*
     a[1, 6, 1])/(a[1, 10, 4]*a[2, 3, 8]*a[2, 6, 6]), a[1, 1, 6]^(-1)}, 
  {a[3, 93, 4], a[1, 6, 7], (a[1, 10, 6]*a[2, 3, 8]*a[2, 21, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1]*a[1, 6, 7]^2), 
   a[3, 93, 4]^2/(a[1, 1, 8]*a[1, 10, 6]*a[2, 3, 8]*a[2, 21, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[2, 15, 4], a[1, 6, 4], (a[1, 10, 4]*a[2, 3, 8]*a[2, 21, 4])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1]*a[1, 6, 4]^2), 
   (a[1, 1, 4]*a[2, 15, 4]^2)/(a[1, 10, 4]*a[2, 3, 8]*a[2, 21, 4]), 
   1/(a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, {a[1, 6, 4], a[3, 103, 1], 
   (a[1, 1, 4]*a[1, 10, 4]*a[2, 3, 8]*a[2, 21, 4])/a[3, 103, 1]^2, 
   (a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1]*a[1, 6, 4]^2)/
    (a[1, 10, 4]*a[2, 3, 8]*a[2, 21, 4]), 1}, {a[3, 118, 6], a[2, 12, 1], 
   (a[1, 10, 6]*a[2, 6, 6]*a[3, 136, 8])/(a[1, 1, 6]*a[1, 1, 8]*
     a[2, 12, 1]^2), (a[1, 6, 1]*a[3, 118, 6]^2)/(a[1, 1, 4]*a[1, 10, 6]*
     a[2, 6, 6]*a[3, 136, 8]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8])}, 
  {a[2, 12, 1], a[3, 124, 1], (a[1, 6, 1]*a[1, 10, 6]*a[2, 6, 6]*
     a[3, 136, 8])/(a[1, 1, 4]*a[3, 124, 1]^2), 
   (a[1, 1, 6]*a[1, 1, 8]*a[2, 12, 1]^2)/(a[1, 10, 6]*a[2, 6, 6]*
     a[3, 136, 8]), a[1, 1, 4]^(-1)}, {a[2, 11, 8], a[4, 98, 4], 
   (a[1, 1, 8]*a[1, 6, 1]*a[1, 10, 4]*a[2, 6, 6]*a[3, 136, 8])/a[4, 98, 4]^2, 
   (a[1, 1, 4]*a[1, 1, 6]*a[2, 11, 8]^2)/(a[1, 10, 4]*a[2, 6, 6]*
     a[3, 136, 8]), 1}, {a[2, 19, 6], a[2, 32, 1], 
   (a[1, 10, 6]*a[2, 21, 4]*a[3, 136, 8])/(a[1, 1, 4]*a[1, 1, 8]*
     a[2, 32, 1]^2), (a[1, 1, 6]*a[1, 6, 1]*a[2, 19, 6]^2)/
    (a[1, 10, 6]*a[2, 21, 4]*a[3, 136, 8]), 1/(a[1, 1, 4]*a[1, 1, 8])}, 
  {a[2, 32, 1], a[4, 54, 1], (a[1, 1, 6]*a[1, 6, 1]*a[1, 10, 6]*a[2, 21, 4]*
     a[3, 136, 8])/a[4, 54, 1]^2, (a[1, 1, 4]*a[1, 1, 8]*a[2, 32, 1]^2)/
    (a[1, 10, 6]*a[2, 21, 4]*a[3, 136, 8]), 1}, 
  {a[1, 3, 3], a[3, 123, 4], (a[1, 10, 4]*a[2, 21, 4]*a[3, 136, 8])/
    a[3, 123, 4]^2, (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 3]^2*
     a[1, 6, 1])/(a[1, 10, 4]*a[2, 21, 4]*a[3, 136, 8]), 1}, 
  {a[3, 71, 6], a[1, 3, 3], (a[1, 10, 4]*a[2, 21, 4]*a[3, 136, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 3]^2*a[1, 6, 1]), 
   a[3, 71, 6]^2/(a[1, 10, 4]*a[2, 21, 4]*a[3, 136, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[2, 49, 5], a[1, 7, 8], (a[1, 10, 4]*a[2, 6, 4]*a[2, 6, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1]*a[1, 7, 8]^2), 
   (a[1, 1, 8]*a[2, 49, 5]^2)/(a[1, 10, 4]*a[2, 6, 4]*a[2, 6, 6]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1])}, {a[3, 111, 6], a[1, 13, 6], 
   (a[1, 10, 6]*a[2, 6, 4]*a[2, 6, 6])/(a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1]*
     a[1, 13, 6]^2), a[3, 111, 6]^2/(a[1, 1, 4]*a[1, 10, 6]*a[2, 6, 4]*
     a[2, 6, 6]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[1, 13, 6], a[2, 9, 6], (a[1, 10, 6]*a[2, 6, 4]*a[2, 6, 6])/
    (a[1, 1, 4]*a[2, 9, 6]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1]*
     a[1, 13, 6]^2)/(a[1, 10, 6]*a[2, 6, 4]*a[2, 6, 6]), a[1, 1, 4]^(-1)}, 
  {a[1, 7, 8], a[3, 115, 6], (a[1, 1, 8]*a[1, 10, 4]*a[2, 6, 4]*a[2, 6, 6])/
    a[3, 115, 6]^2, (a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1]*a[1, 7, 8]^2)/
    (a[1, 10, 4]*a[2, 6, 4]*a[2, 6, 6]), 1}, {a[2, 60, 1], a[1, 3, 6], 
   (a[1, 10, 6]*a[2, 6, 4]*a[2, 21, 4])/(a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 6]^2*
     a[1, 6, 1]), (a[1, 1, 6]*a[2, 60, 1]^2)/(a[1, 10, 6]*a[2, 6, 4]*
     a[2, 21, 4]), 1/(a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[1, 3, 6], a[3, 82, 4], (a[1, 1, 6]*a[1, 10, 6]*a[2, 6, 4]*a[2, 21, 4])/
    a[3, 82, 4]^2, (a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 6]^2*a[1, 6, 1])/
    (a[1, 10, 6]*a[2, 6, 4]*a[2, 21, 4]), 1}, {a[1, 12, 4], a[2, 38, 0], 
   (a[1, 10, 4]*a[2, 6, 4]*a[2, 21, 4])/(a[1, 6, 1]*a[2, 38, 0]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 12, 4]^2)/
    (a[1, 10, 4]*a[2, 6, 4]*a[2, 21, 4]), a[1, 6, 1]^(-1)}, 
  {a[3, 109, 4], a[1, 12, 4], (a[1, 10, 4]*a[2, 6, 4]*a[2, 21, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 12, 4]^2), 
   a[3, 109, 4]^2/(a[1, 6, 1]*a[1, 10, 4]*a[2, 6, 4]*a[2, 21, 4]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[3, 119, 4], a[2, 28, 8], (a[1, 10, 4]*a[3, 136, 6]*a[3, 136, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1]*a[2, 28, 8]^2), 
   (a[1, 1, 8]*a[3, 119, 4]^2)/(a[1, 10, 4]*a[3, 136, 6]*a[3, 136, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1])}, {a[3, 129, 1], a[1, 4, 1], 
   (a[1, 10, 6]*a[2, 3, 8]*a[3, 136, 6])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 4, 1]^2*a[1, 6, 1]), a[3, 129, 1]^2/(a[1, 10, 6]*a[2, 3, 8]*
     a[3, 136, 6]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[1, 4, 1], a[3, 85, 8], (a[1, 10, 6]*a[2, 3, 8]*a[3, 136, 6])/
    a[3, 85, 8]^2, (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 1]^2*a[1, 6, 1])/
    (a[1, 10, 6]*a[2, 3, 8]*a[3, 136, 6]), 1}, {a[4, 56, 4], a[2, 33, 4], 
   (a[1, 10, 4]*a[2, 3, 8]*a[3, 136, 6])/(a[1, 1, 4]*a[1, 1, 8]*
     a[2, 33, 4]^2), a[4, 56, 4]^2/(a[1, 1, 6]*a[1, 6, 1]*a[1, 10, 4]*
     a[2, 3, 8]*a[3, 136, 6]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 6, 1])}, {a[2, 33, 4], a[2, 16, 8], 
   (a[1, 10, 4]*a[2, 3, 8]*a[3, 136, 6])/(a[1, 1, 6]*a[1, 6, 1]*
     a[2, 16, 8]^2), (a[1, 1, 4]*a[1, 1, 8]*a[2, 33, 4]^2)/
    (a[1, 10, 4]*a[2, 3, 8]*a[3, 136, 6]), 1/(a[1, 1, 6]*a[1, 6, 1])}, 
  {a[4, 50, 1], a[2, 30, 6], (a[1, 10, 6]*a[3, 136, 6]*a[3, 136, 8])/
    (a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1]*a[2, 30, 6]^2), 
   a[4, 50, 1]^2/(a[1, 1, 4]*a[1, 10, 6]*a[3, 136, 6]*a[3, 136, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1])}, 
  {a[2, 30, 6], a[3, 133, 1], (a[1, 10, 6]*a[3, 136, 6]*a[3, 136, 8])/
    (a[1, 1, 4]*a[3, 133, 1]^2), (a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 1]*
     a[2, 30, 6]^2)/(a[1, 10, 6]*a[3, 136, 6]*a[3, 136, 8]), 
   a[1, 1, 4]^(-1)}, {a[2, 28, 8], a[4, 92, 8], 
   (a[1, 1, 8]*a[1, 10, 4]*a[3, 136, 6]*a[3, 136, 8])/a[4, 92, 8]^2, 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1]*a[2, 28, 8]^2)/
    (a[1, 10, 4]*a[3, 136, 6]*a[3, 136, 8]), 1}, 
  {a[3, 118, 4], a[2, 12, 8], (a[1, 10, 4]*a[2, 6, 4]*a[3, 136, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[2, 12, 8]^2), (a[1, 1, 8]*a[3, 118, 4]^2)/
    (a[1, 6, 1]*a[1, 10, 4]*a[2, 6, 4]*a[3, 136, 6]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 1])}, {a[4, 82, 1], a[2, 35, 1], 
   (a[1, 10, 6]*a[2, 6, 4]*a[3, 136, 6])/(a[1, 1, 6]*a[1, 1, 8]*
     a[2, 35, 1]^2), a[4, 82, 1]^2/(a[1, 1, 4]*a[1, 6, 1]*a[1, 10, 6]*
     a[2, 6, 4]*a[3, 136, 6]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 6, 1])}, {a[2, 35, 1], a[2, 11, 6], 
   (a[1, 10, 6]*a[2, 6, 4]*a[3, 136, 6])/(a[1, 1, 4]*a[1, 6, 1]*
     a[2, 11, 6]^2), (a[1, 1, 6]*a[1, 1, 8]*a[2, 35, 1]^2)/
    (a[1, 10, 6]*a[2, 6, 4]*a[3, 136, 6]), 1/(a[1, 1, 4]*a[1, 6, 1])}, 
  {a[2, 12, 8], a[3, 124, 8], (a[1, 1, 8]*a[1, 10, 4]*a[2, 6, 4]*
     a[3, 136, 6])/(a[1, 6, 1]*a[3, 124, 8]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[2, 12, 8]^2)/(a[1, 10, 4]*a[2, 6, 4]*
     a[3, 136, 6]), a[1, 6, 1]^(-1)}}, 
 {{a[3, 49, 0], a[1, 2, 5], (a[2, 7, 5]*a[2, 29, 0]*a[3, 35, 7])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 2, 3]*a[1, 2, 5]^2*a[1, 5, 5]), 
   (a[1, 1, 5]*a[3, 49, 0]^2)/(a[2, 7, 5]*a[2, 29, 0]*a[3, 35, 7]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 13, 0], a[2, 2, 6], (a[2, 6, 7]*a[2, 7, 5]*a[2, 29, 0])/
    (a[1, 1, 7]*a[1, 2, 3]*a[2, 2, 6]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 5, 5]*a[1, 13, 0]^2)/
    (a[2, 6, 7]*a[2, 7, 5]*a[2, 29, 0]), 1/(a[1, 1, 7]*a[1, 2, 3])}, 
  {a[1, 4, 3], a[3, 58, 3], (a[2, 2, 4]*a[2, 29, 0]*a[3, 35, 7])/
    (a[1, 1, 2]*a[3, 58, 3]^2), (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*
     a[1, 4, 3]^2*a[1, 5, 5])/(a[2, 2, 4]*a[2, 29, 0]*a[3, 35, 7]), 
   a[1, 1, 2]^(-1)}, {a[2, 7, 3], a[1, 7, 0], 
   (a[2, 2, 4]*a[2, 6, 7]*a[2, 29, 0])/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 2, 3]*a[1, 7, 0]^2), (a[1, 1, 0]*a[1, 5, 5]*a[2, 7, 3]^2)/
    (a[2, 2, 4]*a[2, 6, 7]*a[2, 29, 0]), 
   1/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3])}, 
  {a[1, 6, 6], a[3, 122, 6], (a[2, 7, 5]*a[2, 29, 0]*a[3, 129, 6])/
    (a[1, 1, 7]*a[3, 122, 6]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*
     a[1, 5, 5]*a[1, 6, 6]^2)/(a[2, 7, 5]*a[2, 29, 0]*a[3, 129, 6]), 
   a[1, 1, 7]^(-1)}, {a[2, 33, 0], a[2, 3, 4], 
   (a[2, 2, 4]*a[2, 29, 0]*a[3, 129, 6])/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*
     a[2, 3, 4]^2), (a[1, 1, 0]*a[1, 2, 3]*a[1, 5, 5]*a[2, 33, 0]^2)/
    (a[2, 2, 4]*a[2, 29, 0]*a[3, 129, 6]), 
   1/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7])}, {a[1, 2, 5], a[4, 6, 5], 
   (a[1, 1, 5]*a[2, 7, 5]*a[2, 29, 0]*a[3, 35, 7])/a[4, 6, 5]^2, 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 2, 3]*a[1, 2, 5]^2*a[1, 5, 5])/
    (a[2, 7, 5]*a[2, 29, 0]*a[3, 35, 7]), 1}, {a[4, 96, 0], a[1, 6, 6], 
   (a[2, 7, 5]*a[2, 29, 0]*a[3, 129, 6])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*
     a[1, 2, 3]*a[1, 5, 5]*a[1, 6, 6]^2), 
   a[4, 96, 0]^2/(a[1, 1, 7]*a[2, 7, 5]*a[2, 29, 0]*a[3, 129, 6]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[4, 65, 5], a[1, 13, 0], (a[2, 6, 7]*a[2, 7, 5]*a[2, 29, 0])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 5, 5]*a[1, 13, 0]^2), 
   a[4, 65, 5]^2/(a[1, 1, 7]*a[1, 2, 3]*a[2, 6, 7]*a[2, 7, 5]*a[2, 29, 0]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[4, 18, 3], a[1, 4, 3], (a[2, 2, 4]*a[2, 29, 0]*a[3, 35, 7])/
    (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 4, 3]^2*a[1, 5, 5]), 
   a[4, 18, 3]^2/(a[1, 1, 2]*a[2, 2, 4]*a[2, 29, 0]*a[3, 35, 7]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 7, 0], a[4, 99, 3], (a[1, 1, 0]*a[1, 5, 5]*a[2, 2, 4]*a[2, 6, 7]*
     a[2, 29, 0])/a[4, 99, 3]^2, (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*
     a[1, 7, 0]^2)/(a[2, 2, 4]*a[2, 6, 7]*a[2, 29, 0]), 1}, 
  {a[2, 42, 0], a[3, 60, 0], (a[2, 29, 0]*a[3, 35, 7]*a[3, 45, 7])/
    (a[1, 1, 2]*a[1, 5, 5]*a[3, 60, 0]^2), 
   (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[2, 42, 0]^2)/
    (a[2, 29, 0]*a[3, 35, 7]*a[3, 45, 7]), 1/(a[1, 1, 2]*a[1, 5, 5])}, 
  {a[3, 81, 6], a[1, 3, 0], (a[2, 6, 7]*a[2, 29, 0]*a[3, 45, 7])/
    (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 3, 0]^2*a[1, 5, 5]), 
   (a[1, 1, 0]*a[3, 81, 6]^2)/(a[2, 6, 7]*a[2, 29, 0]*a[3, 45, 7]), 
   1/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 3, 0], a[4, 24, 0], (a[1, 1, 0]*a[2, 6, 7]*a[2, 29, 0]*a[3, 45, 7])/
    a[4, 24, 0]^2, (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 3, 0]^2*
     a[1, 5, 5])/(a[2, 6, 7]*a[2, 29, 0]*a[3, 45, 7]), 1}, 
  {a[3, 141, 2], a[2, 33, 6], (a[2, 29, 0]*a[3, 45, 7]*a[3, 129, 6])/
    (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 5, 5]*a[2, 33, 6]^2), 
   (a[1, 1, 0]*a[1, 2, 3]*a[3, 141, 2]^2)/(a[2, 29, 0]*a[3, 45, 7]*
     a[3, 129, 6]), 1/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 5, 5])}, 
  {a[2, 21, 3], a[2, 32, 0], (a[2, 7, 5]*a[2, 29, 0]*a[3, 123, 3])/
    (a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5]*a[2, 32, 0]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[2, 21, 3]^2)/
    (a[2, 7, 5]*a[2, 29, 0]*a[3, 123, 3]), 
   1/(a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, {a[3, 130, 3], a[1, 6, 0], 
   (a[2, 2, 4]*a[2, 29, 0]*a[3, 123, 3])/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 2, 3]*a[1, 5, 5]*a[1, 6, 0]^2), (a[1, 1, 0]*a[3, 130, 3]^2)/
    (a[2, 2, 4]*a[2, 29, 0]*a[3, 123, 3]), 
   1/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 6, 0], a[4, 17, 3], (a[1, 1, 0]*a[2, 2, 4]*a[2, 29, 0]*a[3, 123, 3])/
    a[4, 17, 3]^2, (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5]*
     a[1, 6, 0]^2)/(a[2, 2, 4]*a[2, 29, 0]*a[3, 123, 3]), 1}, 
  {a[2, 31, 3], a[4, 8, 0], (a[1, 1, 0]*a[2, 29, 0]*a[3, 45, 7]*a[3, 123, 3])/
    (a[1, 5, 5]*a[4, 8, 0]^2), (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*
     a[2, 31, 3]^2)/(a[2, 29, 0]*a[3, 45, 7]*a[3, 123, 3]), a[1, 5, 5]^(-1)}, 
  {a[2, 33, 6], a[5, 12, 6], (a[1, 1, 0]*a[1, 2, 3]*a[2, 29, 0]*a[3, 45, 7]*
     a[3, 129, 6])/a[5, 12, 6]^2, (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 5, 5]*a[2, 33, 6]^2)/(a[2, 29, 0]*a[3, 45, 7]*a[3, 129, 6]), 1}, 
  {a[4, 95, 3], a[2, 31, 3], (a[2, 29, 0]*a[3, 45, 7]*a[3, 123, 3])/
    (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[2, 31, 3]^2), 
   (a[1, 1, 0]*a[4, 95, 3]^2)/(a[1, 5, 5]*a[2, 29, 0]*a[3, 45, 7]*
     a[3, 123, 3]), 1/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*
     a[1, 5, 5])}, {a[1, 13, 2], a[2, 29, 2], 
   (a[1, 10, 7]*a[2, 7, 5]*a[3, 35, 7])/(a[1, 1, 0]*a[1, 2, 3]*
     a[2, 29, 2]^2), (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 5, 5]*
     a[1, 13, 2]^2)/(a[1, 10, 7]*a[2, 7, 5]*a[3, 35, 7]), 
   1/(a[1, 1, 0]*a[1, 2, 3])}, {a[2, 49, 8], a[1, 7, 2], 
   (a[1, 10, 7]*a[2, 6, 7]*a[2, 7, 5])/(a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 7, 2]^2), (a[1, 1, 2]*a[1, 5, 5]*a[2, 49, 8]^2)/
    (a[1, 2, 3]*a[1, 10, 7]*a[2, 6, 7]*a[2, 7, 5]), 
   1/(a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3])}, 
  {a[1, 7, 2], a[3, 100, 0], (a[1, 1, 2]*a[1, 5, 5]*a[1, 10, 7]*a[2, 6, 7]*
     a[2, 7, 5])/(a[1, 2, 3]*a[3, 100, 0]^2), 
   (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 7, 2]^2)/
    (a[1, 10, 7]*a[2, 6, 7]*a[2, 7, 5]), a[1, 2, 3]^(-1)}, 
  {a[1, 3, 7], a[4, 9, 7], (a[1, 1, 7]*a[1, 5, 5]*a[1, 10, 7]*a[2, 2, 4]*
     a[3, 35, 7])/a[4, 9, 7]^2, (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*
     a[1, 3, 7]^2)/(a[1, 10, 7]*a[2, 2, 4]*a[3, 35, 7]), 1}, 
  {a[2, 13, 7], a[1, 3, 7], (a[1, 10, 7]*a[2, 2, 4]*a[3, 35, 7])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*a[1, 3, 7]^2), 
   (a[1, 1, 7]*a[1, 5, 5]*a[2, 13, 7]^2)/(a[1, 10, 7]*a[2, 2, 4]*
     a[3, 35, 7]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3])}, 
  {a[3, 95, 0], a[1, 13, 7], (a[1, 10, 7]*a[2, 2, 4]*a[2, 6, 7])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 13, 7]^2), 
   (a[1, 5, 5]*a[3, 95, 0]^2)/(a[1, 1, 5]*a[1, 2, 3]*a[1, 10, 7]*a[2, 2, 4]*
     a[2, 6, 7]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 2, 3])}, {a[1, 13, 7], a[2, 9, 7], 
   (a[1, 5, 5]*a[1, 10, 7]*a[2, 2, 4]*a[2, 6, 7])/(a[1, 1, 5]*a[1, 2, 3]*
     a[2, 9, 7]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 13, 7]^2)/
    (a[1, 10, 7]*a[2, 2, 4]*a[2, 6, 7]), 1/(a[1, 1, 5]*a[1, 2, 3])}, 
  {a[4, 32, 5], a[1, 4, 8], (a[2, 6, 7]*a[2, 29, 0]*a[3, 61, 8])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*a[1, 4, 8]^2*a[1, 5, 5]), 
   a[4, 32, 5]^2/(a[1, 1, 7]*a[2, 6, 7]*a[2, 29, 0]*a[3, 61, 8]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 4, 8], a[3, 68, 6], (a[2, 6, 7]*a[2, 29, 0]*a[3, 61, 8])/
    (a[1, 1, 7]*a[3, 68, 6]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*
     a[1, 4, 8]^2*a[1, 5, 5])/(a[2, 6, 7]*a[2, 29, 0]*a[3, 61, 8]), 
   a[1, 1, 7]^(-1)}, {a[3, 63, 8], a[2, 30, 8], 
   (a[2, 29, 0]*a[3, 35, 7]*a[3, 61, 8])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*
     a[1, 5, 5]*a[2, 30, 8]^2), (a[1, 1, 5]*a[1, 2, 3]*a[3, 63, 8]^2)/
    (a[2, 29, 0]*a[3, 35, 7]*a[3, 61, 8]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 5, 5])}, 
  {a[3, 35, 5], a[1, 3, 5], (a[2, 7, 5]*a[2, 29, 0]*a[3, 58, 1])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 2, 3]*a[1, 3, 5]^2*a[1, 5, 5]), 
   (a[1, 1, 5]*a[3, 35, 5]^2)/(a[2, 7, 5]*a[2, 29, 0]*a[3, 58, 1]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[4, 6, 3], a[1, 5, 3], (a[2, 2, 4]*a[2, 29, 0]*a[3, 58, 1])/
    (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 3]^2*a[1, 5, 5]), 
   a[4, 6, 3]^2/(a[1, 1, 2]*a[2, 2, 4]*a[2, 29, 0]*a[3, 58, 1]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 5, 3], a[3, 17, 3], (a[2, 2, 4]*a[2, 29, 0]*a[3, 58, 1])/
    (a[1, 1, 2]*a[3, 17, 3]^2), (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*
     a[1, 5, 3]^2*a[1, 5, 5])/(a[2, 2, 4]*a[2, 29, 0]*a[3, 58, 1]), 
   a[1, 1, 2]^(-1)}, {a[1, 3, 5], a[4, 22, 5], 
   (a[1, 1, 5]*a[2, 7, 5]*a[2, 29, 0]*a[3, 58, 1])/a[4, 22, 5]^2, 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 2, 3]*a[1, 3, 5]^2*a[1, 5, 5])/
    (a[2, 7, 5]*a[2, 29, 0]*a[3, 58, 1]), 1}, {a[2, 35, 6], a[1, 10, 2], 
   (a[1, 10, 7]*a[2, 7, 5]*a[3, 129, 6])/(a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 2, 3]*a[1, 10, 2]^2), (a[1, 1, 2]*a[1, 5, 5]*a[2, 35, 6]^2)/
    (a[1, 10, 7]*a[2, 7, 5]*a[3, 129, 6]), 
   1/(a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3])}, 
  {a[1, 10, 2], a[4, 67, 2], (a[1, 1, 2]*a[1, 5, 5]*a[1, 10, 7]*a[2, 7, 5]*
     a[3, 129, 6])/a[4, 67, 2]^2, (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 2, 3]*a[1, 10, 2]^2)/(a[1, 10, 7]*a[2, 7, 5]*a[3, 129, 6]), 1}, 
  {a[3, 126, 7], a[1, 4, 6], (a[1, 10, 7]*a[2, 2, 4]*a[3, 129, 6])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 2, 3]*a[1, 4, 6]^2), 
   (a[1, 5, 5]*a[3, 126, 7]^2)/(a[1, 1, 5]*a[1, 10, 7]*a[2, 2, 4]*
     a[3, 129, 6]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 2, 3])}, {a[1, 4, 6], a[3, 79, 6], 
   (a[1, 5, 5]*a[1, 10, 7]*a[2, 2, 4]*a[3, 129, 6])/
    (a[1, 1, 5]*a[3, 79, 6]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 2, 3]*
     a[1, 4, 6]^2)/(a[1, 10, 7]*a[2, 2, 4]*a[3, 129, 6]), a[1, 1, 5]^(-1)}, 
  {a[2, 30, 8], a[5, 1, 3], (a[1, 1, 5]*a[1, 2, 3]*a[2, 29, 0]*a[3, 35, 7]*
     a[3, 61, 8])/a[5, 1, 3]^2, (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 5, 5]*
     a[2, 30, 8]^2)/(a[2, 29, 0]*a[3, 35, 7]*a[3, 61, 8]), 1}, 
  {a[1, 2, 7], a[4, 1, 7], (a[1, 1, 7]*a[1, 10, 7]*a[3, 35, 7]*a[3, 45, 7])/
    a[4, 1, 7]^2, (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*a[1, 2, 7]^2*
     a[1, 5, 5])/(a[1, 10, 7]*a[3, 35, 7]*a[3, 45, 7]), 1}, 
  {a[3, 40, 2], a[1, 2, 7], (a[1, 10, 7]*a[3, 35, 7]*a[3, 45, 7])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*a[1, 2, 7]^2*a[1, 5, 5]), 
   (a[1, 1, 7]*a[3, 40, 2]^2)/(a[1, 10, 7]*a[3, 35, 7]*a[3, 45, 7]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 12, 7], a[2, 38, 3], (a[1, 10, 7]*a[2, 6, 7]*a[3, 45, 7])/
    (a[1, 1, 5]*a[1, 2, 3]*a[2, 38, 3]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 5, 5]*a[1, 12, 7]^2)/
    (a[1, 10, 7]*a[2, 6, 7]*a[3, 45, 7]), 1/(a[1, 1, 5]*a[1, 2, 3])}, 
  {a[4, 68, 5], a[2, 31, 6], (a[2, 29, 0]*a[3, 61, 8]*a[3, 129, 6])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 5, 5]*a[2, 31, 6]^2), 
   (a[1, 2, 3]*a[4, 68, 5]^2)/(a[1, 1, 7]*a[2, 29, 0]*a[3, 61, 8]*
     a[3, 129, 6]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 5, 5])}, {a[2, 31, 6], a[4, 93, 3], 
   (a[1, 2, 3]*a[2, 29, 0]*a[3, 61, 8]*a[3, 129, 6])/
    (a[1, 1, 7]*a[4, 93, 3]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 5, 5]*
     a[2, 31, 6]^2)/(a[2, 29, 0]*a[3, 61, 8]*a[3, 129, 6]), a[1, 1, 7]^(-1)}, 
  {a[4, 75, 2], a[1, 3, 6], (a[1, 10, 7]*a[3, 45, 7]*a[3, 129, 6])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 2, 3]*a[1, 3, 6]^2*a[1, 5, 5]), 
   a[4, 75, 2]^2/(a[1, 1, 5]*a[1, 10, 7]*a[3, 45, 7]*a[3, 129, 6]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 3, 6], a[3, 52, 6], (a[1, 10, 7]*a[3, 45, 7]*a[3, 129, 6])/
    (a[1, 1, 5]*a[3, 52, 6]^2), (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 2, 3]*
     a[1, 3, 6]^2*a[1, 5, 5])/(a[1, 10, 7]*a[3, 45, 7]*a[3, 129, 6]), 
   a[1, 1, 5]^(-1)}, {a[2, 28, 1], a[3, 30, 5], 
   (a[2, 29, 0]*a[3, 45, 7]*a[3, 58, 1])/(a[1, 1, 2]*a[1, 5, 5]*
     a[3, 30, 5]^2), (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*
     a[2, 28, 1]^2)/(a[2, 29, 0]*a[3, 45, 7]*a[3, 58, 1]), 
   1/(a[1, 1, 2]*a[1, 5, 5])}, {a[1, 3, 2], a[3, 134, 2], 
   (a[1, 1, 2]*a[1, 10, 7]*a[2, 7, 5]*a[3, 123, 3])/
    (a[1, 2, 3]*a[3, 134, 2]^2), (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 3, 2]^2*a[1, 5, 5])/(a[1, 10, 7]*a[2, 7, 5]*a[3, 123, 3]), 
   a[1, 2, 3]^(-1)}, {a[3, 78, 3], a[1, 3, 2], 
   (a[1, 10, 7]*a[2, 7, 5]*a[3, 123, 3])/(a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 3, 2]^2*a[1, 5, 5]), (a[1, 1, 2]*a[3, 78, 3]^2)/
    (a[1, 2, 3]*a[1, 10, 7]*a[2, 7, 5]*a[3, 123, 3]), 
   1/(a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[4, 19, 3], a[1, 10, 3], (a[1, 10, 7]*a[2, 2, 4]*a[3, 123, 3])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 5, 5]*a[1, 10, 3]^2), 
   a[4, 19, 3]^2/(a[1, 1, 5]*a[1, 2, 3]*a[1, 10, 7]*a[2, 2, 4]*a[3, 123, 3]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 10, 3], a[2, 11, 7], (a[1, 10, 7]*a[2, 2, 4]*a[3, 123, 3])/
    (a[1, 1, 5]*a[1, 2, 3]*a[2, 11, 7]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 5, 5]*a[1, 10, 3]^2)/
    (a[1, 10, 7]*a[2, 2, 4]*a[3, 123, 3]), 1/(a[1, 1, 5]*a[1, 2, 3])}, 
  {a[2, 32, 3], a[3, 137, 0], (a[2, 29, 0]*a[3, 61, 8]*a[3, 123, 3])/
    (a[1, 1, 7]*a[1, 5, 5]*a[3, 137, 0]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*a[2, 32, 3]^2)/
    (a[2, 29, 0]*a[3, 61, 8]*a[3, 123, 3]), 1/(a[1, 1, 7]*a[1, 5, 5])}, 
  {a[5, 9, 5], a[2, 28, 1], (a[2, 29, 0]*a[3, 45, 7]*a[3, 58, 1])/
    (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[2, 28, 1]^2), 
   a[5, 9, 5]^2/(a[1, 1, 2]*a[1, 5, 5]*a[2, 29, 0]*a[3, 45, 7]*a[3, 58, 1]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[5, 2, 3], a[2, 32, 3], (a[2, 29, 0]*a[3, 61, 8]*a[3, 123, 3])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*a[2, 32, 3]^2), 
   a[5, 2, 3]^2/(a[1, 1, 7]*a[1, 5, 5]*a[2, 29, 0]*a[3, 61, 8]*a[3, 123, 3]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[2, 54, 2], a[2, 28, 7], (a[1, 10, 7]*a[3, 45, 7]*a[3, 123, 3])/
    (a[1, 1, 5]*a[1, 2, 3]*a[1, 5, 5]*a[2, 28, 7]^2), 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[2, 54, 2]^2)/
    (a[1, 10, 7]*a[3, 45, 7]*a[3, 123, 3]), 
   1/(a[1, 1, 5]*a[1, 2, 3]*a[1, 5, 5])}, {a[2, 18, 2], a[1, 8, 2], 
   (a[1, 10, 7]*a[2, 6, 7]*a[3, 61, 8])/(a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 2, 3]*a[1, 8, 2]^2), (a[1, 1, 2]*a[1, 5, 5]*a[2, 18, 2]^2)/
    (a[1, 10, 7]*a[2, 6, 7]*a[3, 61, 8]), 
   1/(a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3])}, 
  {a[1, 6, 8], a[3, 34, 7], (a[1, 10, 7]*a[3, 35, 7]*a[3, 61, 8])/
    (a[1, 1, 0]*a[3, 34, 7]^2), (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*
     a[1, 5, 5]*a[1, 6, 8]^2)/(a[1, 10, 7]*a[3, 35, 7]*a[3, 61, 8]), 
   a[1, 1, 0]^(-1)}, {a[4, 53, 3], a[1, 6, 8], 
   (a[1, 10, 7]*a[3, 35, 7]*a[3, 61, 8])/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 2, 3]*a[1, 5, 5]*a[1, 6, 8]^2), 
   a[4, 53, 3]^2/(a[1, 1, 0]*a[1, 10, 7]*a[3, 35, 7]*a[3, 61, 8]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 4, 1], a[2, 22, 2], (a[1, 10, 7]*a[2, 7, 5]*a[3, 58, 1])/
    (a[1, 1, 0]*a[1, 2, 3]*a[2, 22, 2]^2), 
   (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 4, 1]^2*a[1, 5, 5])/
    (a[1, 10, 7]*a[2, 7, 5]*a[3, 58, 1]), 1/(a[1, 1, 0]*a[1, 2, 3])}, 
  {a[4, 30, 7], a[1, 4, 1], (a[1, 10, 7]*a[2, 7, 5]*a[3, 58, 1])/
    (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 4, 1]^2*a[1, 5, 5]), 
   a[4, 30, 7]^2/(a[1, 1, 0]*a[1, 2, 3]*a[1, 10, 7]*a[2, 7, 5]*a[3, 58, 1]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[2, 29, 7], a[1, 7, 7], (a[1, 10, 7]*a[2, 2, 4]*a[3, 58, 1])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*a[1, 7, 7]^2), 
   (a[1, 1, 7]*a[1, 5, 5]*a[2, 29, 7]^2)/(a[1, 10, 7]*a[2, 2, 4]*
     a[3, 58, 1]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3])}, 
  {a[3, 60, 5], a[2, 17, 6], (a[2, 29, 0]*a[3, 58, 1]*a[3, 61, 8])/
    (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 5, 5]*a[2, 17, 6]^2), 
   (a[1, 1, 5]*a[1, 2, 3]*a[3, 60, 5]^2)/(a[2, 29, 0]*a[3, 58, 1]*
     a[3, 61, 8]), 1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 7]*a[1, 5, 5])}, 
  {a[2, 30, 2], a[2, 55, 2], (a[1, 10, 7]*a[3, 61, 8]*a[3, 129, 6])/
    (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[2, 55, 2]^2), 
   (a[1, 1, 2]*a[1, 2, 3]*a[1, 5, 5]*a[2, 30, 2]^2)/
    (a[1, 10, 7]*a[3, 61, 8]*a[3, 129, 6]), 
   1/(a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7])}, {a[1, 6, 7], a[4, 27, 7], 
   (a[1, 1, 7]*a[1, 10, 7]*a[3, 45, 7]*a[3, 58, 1])/a[4, 27, 7]^2, 
   (a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*a[1, 5, 5]*a[1, 6, 7]^2)/
    (a[1, 10, 7]*a[3, 45, 7]*a[3, 58, 1]), 1}, {a[3, 47, 7], a[1, 6, 7], 
   (a[1, 10, 7]*a[3, 45, 7]*a[3, 58, 1])/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*
     a[1, 2, 3]*a[1, 5, 5]*a[1, 6, 7]^2), (a[1, 1, 7]*a[3, 47, 7]^2)/
    (a[1, 10, 7]*a[3, 45, 7]*a[3, 58, 1]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 4, 2], a[4, 52, 3], (a[1, 1, 2]*a[1, 10, 7]*a[3, 61, 8]*a[3, 123, 3])/
    a[4, 52, 3]^2, (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 4, 2]^2*
     a[1, 5, 5])/(a[1, 10, 7]*a[3, 61, 8]*a[3, 123, 3]), 1}, 
  {a[3, 52, 2], a[1, 4, 2], (a[1, 10, 7]*a[3, 61, 8]*a[3, 123, 3])/
    (a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 4, 2]^2*a[1, 5, 5]), 
   (a[1, 1, 2]*a[3, 52, 2]^2)/(a[1, 10, 7]*a[3, 61, 8]*a[3, 123, 3]), 
   1/(a[1, 1, 0]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}, 
  {a[1, 5, 1], a[3, 12, 7], (a[1, 10, 7]*a[3, 58, 1]*a[3, 61, 8])/
    (a[1, 1, 0]*a[3, 12, 7]^2), (a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*
     a[1, 5, 1]^2*a[1, 5, 5])/(a[1, 10, 7]*a[3, 58, 1]*a[3, 61, 8]), 
   a[1, 1, 0]^(-1)}, {a[4, 66, 7], a[1, 5, 1], 
   (a[1, 10, 7]*a[3, 58, 1]*a[3, 61, 8])/(a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*
     a[1, 2, 3]*a[1, 5, 1]^2*a[1, 5, 5]), 
   a[4, 66, 7]^2/(a[1, 1, 0]*a[1, 10, 7]*a[3, 58, 1]*a[3, 61, 8]), 
   1/(a[1, 1, 0]*a[1, 1, 2]*a[1, 1, 5]*a[1, 1, 7]*a[1, 2, 3]*a[1, 5, 5])}}, 
 {{a[2, 7, 2], a[1, 10, 8], (a[2, 29, 8]*a[2, 36, 2]*a[3, 67, 1])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 2]*a[1, 2, 7]*a[1, 10, 8]^2), 
   (a[1, 1, 3]*a[1, 1, 8]*a[1, 3, 7]*a[2, 7, 2]^2)/
    (a[2, 29, 8]*a[2, 36, 2]*a[3, 67, 1]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 2]*a[1, 2, 7])}, 
  {a[2, 18, 1], a[2, 1, 8], (a[2, 55, 6]*a[3, 61, 7]*a[3, 67, 1])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[2, 1, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 3]*a[1, 2, 7]*a[1, 3, 7]*a[2, 18, 1]^2)/
    (a[2, 55, 6]*a[3, 61, 7]*a[3, 67, 1]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2])}, 
  {a[4, 32, 4], a[1, 4, 7], (a[2, 29, 8]*a[3, 61, 7]*a[3, 67, 1])/
    (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 7]*
     a[1, 4, 7]^2), (a[1, 3, 7]*a[4, 32, 4]^2)/(a[1, 1, 6]*a[2, 29, 8]*
     a[3, 61, 7]*a[3, 67, 1]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 7])}, {a[2, 30, 1], a[3, 21, 7], 
   (a[2, 55, 6]*a[3, 61, 7]*a[4, 49, 5])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[3, 21, 7]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 2, 2]*a[1, 2, 7]*a[1, 3, 7]*
     a[2, 30, 1]^2)/(a[2, 55, 6]*a[3, 61, 7]*a[4, 49, 5]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8])}, {a[4, 68, 4], a[2, 31, 5], 
   (a[2, 29, 8]*a[3, 61, 7]*a[4, 49, 5])/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*
     a[1, 1, 8]*a[1, 2, 7]*a[2, 31, 5]^2), 
   (a[1, 2, 2]*a[1, 3, 7]*a[4, 68, 4]^2)/(a[1, 1, 6]*a[2, 29, 8]*a[3, 61, 7]*
     a[4, 49, 5]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 7])}, {a[2, 33, 8], a[2, 15, 8], 
   (a[2, 29, 8]*a[2, 36, 2]*a[4, 49, 5])/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 2, 7]*a[2, 15, 8]^2), (a[1, 1, 3]*a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 7]*
     a[2, 33, 8]^2)/(a[2, 29, 8]*a[2, 36, 2]*a[4, 49, 5]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 7])}, 
  {a[1, 6, 3], a[3, 73, 1], (a[1, 1, 3]*a[2, 36, 2]*a[2, 55, 6]*a[3, 67, 1])/
    (a[1, 1, 4]*a[1, 2, 2]*a[3, 73, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 7]*a[1, 3, 7]*a[1, 6, 3]^2)/
    (a[2, 36, 2]*a[2, 55, 6]*a[3, 67, 1]), 1/(a[1, 1, 4]*a[1, 2, 2])}, 
  {a[5, 2, 2], a[2, 32, 2], (a[2, 29, 8]*a[3, 61, 7]*a[3, 123, 2])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 2]*a[2, 32, 2]^2), 
   (a[1, 3, 7]*a[5, 2, 2]^2)/(a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 7]*a[2, 29, 8]*
     a[3, 61, 7]*a[3, 123, 2]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*
     a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 7])}, 
  {a[2, 32, 2], a[3, 137, 8], (a[1, 3, 7]*a[2, 29, 8]*a[3, 61, 7]*
     a[3, 123, 2])/(a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 7]*a[3, 137, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 2]*a[2, 32, 2]^2)/
    (a[2, 29, 8]*a[3, 61, 7]*a[3, 123, 2]), 
   1/(a[1, 1, 3]*a[1, 1, 6]*a[1, 2, 7])}, {a[1, 5, 5], a[4, 85, 2], 
   (a[1, 1, 3]*a[2, 36, 2]*a[2, 55, 6]*a[4, 49, 5])/
    (a[1, 1, 4]*a[4, 85, 2]^2), (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 2, 7]*a[1, 3, 7]*a[1, 5, 5]^2)/(a[2, 36, 2]*a[2, 55, 6]*
     a[4, 49, 5]), a[1, 1, 4]^(-1)}, {a[1, 10, 2], a[2, 20, 6], 
   (a[2, 36, 2]*a[2, 55, 6]*a[3, 123, 2])/(a[1, 1, 4]*a[1, 2, 2]*a[1, 2, 7]*
     a[2, 20, 6]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 7]*
     a[1, 10, 2]^2)/(a[2, 36, 2]*a[2, 55, 6]*a[3, 123, 2]), 
   1/(a[1, 1, 4]*a[1, 2, 2]*a[1, 2, 7])}, {a[3, 130, 2], a[1, 6, 8], 
   (a[2, 29, 8]*a[2, 36, 2]*a[3, 123, 2])/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*
     a[1, 1, 6]*a[1, 2, 2]*a[1, 6, 8]^2), 
   (a[1, 1, 8]*a[1, 3, 7]*a[3, 130, 2]^2)/(a[1, 2, 7]*a[2, 29, 8]*a[2, 36, 2]*
     a[3, 123, 2]), 1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 2]*
     a[1, 2, 7])}, {a[3, 52, 1], a[1, 4, 1], 
   (a[2, 55, 6]*a[3, 61, 7]*a[3, 123, 2])/(a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 7]*a[1, 4, 1]^2), 
   (a[1, 1, 1]*a[1, 3, 7]*a[3, 52, 1]^2)/(a[2, 55, 6]*a[3, 61, 7]*
     a[3, 123, 2]), 1/(a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*
     a[1, 2, 7])}, {a[3, 63, 7], a[2, 30, 7], 
   (a[2, 29, 8]*a[3, 61, 7]*a[4, 41, 7])/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*
     a[1, 1, 8]*a[1, 2, 7]*a[2, 30, 7]^2), 
   (a[1, 1, 4]*a[1, 2, 2]*a[1, 3, 7]*a[3, 63, 7]^2)/
    (a[2, 29, 8]*a[3, 61, 7]*a[4, 41, 7]), 
   1/(a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 7])}, 
  {a[1, 6, 7], a[4, 3, 7], (a[2, 55, 6]*a[3, 61, 7]*a[4, 41, 7])/
    (a[1, 1, 8]*a[4, 3, 7]^2), (a[1, 1, 1]*a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 2, 2]*a[1, 2, 7]*a[1, 3, 7]*a[1, 6, 7]^2)/
    (a[2, 55, 6]*a[3, 61, 7]*a[4, 41, 7]), a[1, 1, 8]^(-1)}, 
  {a[1, 4, 2], a[3, 47, 8], (a[2, 29, 8]*a[2, 36, 2]*a[4, 41, 7])/
    (a[1, 1, 1]*a[1, 2, 7]*a[3, 47, 8]^2), 
   (a[1, 1, 3]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 2]*a[1, 3, 7]*
     a[1, 4, 2]^2)/(a[2, 29, 8]*a[2, 36, 2]*a[4, 41, 7]), 
   1/(a[1, 1, 1]*a[1, 2, 7])}, {a[3, 32, 2], a[1, 4, 6], 
   (a[2, 36, 2]*a[2, 55, 6]*a[4, 41, 7])/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 2, 2]*a[1, 2, 7]*a[1, 3, 7]*a[1, 4, 6]^2), 
   (a[1, 1, 3]*a[1, 1, 6]*a[3, 32, 2]^2)/(a[2, 36, 2]*a[2, 55, 6]*
     a[4, 41, 7]), 1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 7]*
     a[1, 3, 7])}, {a[1, 4, 6], a[5, 8, 2], 
   (a[1, 1, 3]*a[1, 1, 6]*a[2, 36, 2]*a[2, 55, 6]*a[4, 41, 7])/a[5, 8, 2]^2, 
   (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 2]*a[1, 2, 7]*a[1, 3, 7]*
     a[1, 4, 6]^2)/(a[2, 36, 2]*a[2, 55, 6]*a[4, 41, 7]), 1}}, 
 {{a[2, 29, 4], a[1, 7, 4], (a[1, 10, 4]*a[3, 58, 7]*a[3, 68, 1])/
    (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 7, 4]^2*a[2, 30, 3]), 
   (a[1, 1, 4]*a[1, 3, 7]*a[1, 5, 2]*a[2, 29, 4]^2)/
    (a[1, 10, 4]*a[3, 58, 7]*a[3, 68, 1]), 
   1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[2, 30, 3])}, 
  {a[5, 1, 7], a[1, 5, 0], (a[3, 34, 2]*a[3, 58, 7]*a[3, 68, 1])/
    (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 7]*a[1, 5, 0]^2*a[1, 5, 2]*
     a[2, 30, 3]), a[5, 1, 7]^2/(a[1, 1, 8]*a[3, 34, 2]*a[3, 58, 7]*
     a[3, 68, 1]), 1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 7]*
     a[1, 5, 2]*a[2, 30, 3])}, {a[1, 4, 3], a[2, 46, 3], 
   (a[1, 5, 2]*a[1, 10, 4]*a[2, 1, 4]*a[3, 68, 1])/
    (a[1, 1, 2]*a[2, 30, 3]*a[2, 46, 3]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 7]*a[1, 4, 3]^2)/
    (a[1, 10, 4]*a[2, 1, 4]*a[3, 68, 1]), 1/(a[1, 1, 2]*a[2, 30, 3])}, 
  {a[4, 66, 4], a[1, 5, 7], (a[1, 10, 4]*a[3, 58, 7]*a[4, 51, 5])/
    (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 2]*a[1, 5, 7]^2*a[2, 30, 3]), 
   (a[1, 3, 7]*a[4, 66, 4]^2)/(a[1, 1, 6]*a[1, 10, 4]*a[3, 58, 7]*
     a[4, 51, 5]), 1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*
     a[2, 30, 3])}, {a[3, 61, 3], a[1, 8, 6], 
   (a[2, 1, 4]*a[3, 34, 2]*a[3, 68, 1])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 3, 7]*a[1, 8, 6]^2*a[2, 30, 3]), 
   (a[1, 1, 6]*a[1, 5, 2]*a[3, 61, 3]^2)/(a[2, 1, 4]*a[3, 34, 2]*
     a[3, 68, 1]), 1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]*
     a[2, 30, 3])}, {a[4, 30, 4], a[1, 4, 7], 
   (a[1, 10, 4]*a[2, 7, 2]*a[3, 58, 7])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 4, 7]^2*a[1, 5, 2]), (a[1, 3, 7]*a[4, 30, 4]^2)/
    (a[1, 1, 6]*a[1, 10, 4]*a[2, 7, 2]*a[2, 30, 3]*a[3, 58, 7]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[2, 30, 3])}, 
  {a[1, 4, 7], a[2, 22, 8], (a[1, 3, 7]*a[1, 10, 4]*a[2, 7, 2]*a[3, 58, 7])/
    (a[1, 1, 6]*a[2, 22, 8]^2*a[2, 30, 3]), 
   (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 4, 7]^2*a[1, 5, 2])/
    (a[1, 10, 4]*a[2, 7, 2]*a[3, 58, 7]), 1/(a[1, 1, 6]*a[2, 30, 3])}, 
  {a[3, 60, 2], a[3, 57, 7], (a[3, 34, 2]*a[3, 58, 7]*a[4, 51, 5])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[3, 57, 7]^2), 
   (a[1, 1, 2]*a[1, 3, 7]*a[2, 30, 3]*a[3, 60, 2]^2)/
    (a[3, 34, 2]*a[3, 58, 7]*a[4, 51, 5]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2])}, 
  {a[3, 35, 2], a[1, 3, 2], (a[2, 7, 2]*a[3, 34, 2]*a[3, 58, 7])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 2]^2*a[1, 5, 2]*a[2, 30, 3]), 
   (a[1, 1, 2]*a[1, 3, 7]*a[3, 35, 2]^2)/(a[2, 7, 2]*a[3, 34, 2]*
     a[3, 58, 7]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*
     a[2, 30, 3])}, {a[2, 30, 8], a[1, 11, 8], 
   (a[1, 10, 4]*a[2, 1, 4]*a[4, 51, 5])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 11, 8]^2*a[2, 30, 3]), (a[1, 1, 8]*a[1, 3, 7]*a[1, 5, 2]*
     a[2, 30, 8]^2)/(a[1, 10, 4]*a[2, 1, 4]*a[4, 51, 5]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[2, 30, 3])}, 
  {a[2, 35, 3], a[1, 10, 8], (a[1, 10, 4]*a[2, 1, 4]*a[2, 7, 2])/
    (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8]^2), 
   (a[1, 1, 8]*a[1, 3, 7]*a[1, 5, 2]*a[2, 35, 3]^2)/
    (a[1, 10, 4]*a[2, 1, 4]*a[2, 7, 2]*a[2, 30, 3]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[2, 30, 3])}, 
  {a[3, 47, 4], a[1, 6, 4], (a[1, 10, 4]*a[3, 58, 7]*a[4, 37, 3])/
    (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*a[1, 6, 4]^2*a[2, 30, 3]), 
   (a[1, 1, 4]*a[1, 3, 7]*a[3, 47, 4]^2)/(a[1, 10, 4]*a[3, 58, 7]*
     a[4, 37, 3]), 1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]*
     a[2, 30, 3])}, {a[1, 6, 3], a[2, 36, 2], 
   (a[2, 1, 4]*a[2, 7, 2]*a[3, 34, 2])/(a[1, 1, 4]*a[2, 30, 3]*
     a[2, 36, 2]^2), (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 7]*a[1, 5, 2]*
     a[1, 6, 3]^2)/(a[2, 1, 4]*a[2, 7, 2]*a[3, 34, 2]), 
   1/(a[1, 1, 4]*a[2, 30, 3])}, {a[1, 10, 8], a[3, 101, 6], 
   (a[1, 1, 8]*a[1, 3, 7]*a[1, 5, 2]*a[1, 10, 4]*a[2, 1, 4]*a[2, 7, 2])/
    (a[2, 30, 3]*a[3, 101, 6]^2), (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 10, 8]^2)/(a[1, 10, 4]*a[2, 1, 4]*a[2, 7, 2]), a[2, 30, 3]^(-1)}, 
  {a[1, 5, 5], a[4, 47, 3], (a[2, 1, 4]*a[3, 34, 2]*a[4, 51, 5])/
    (a[1, 1, 4]*a[4, 47, 3]^2), (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 7]*
     a[1, 5, 2]*a[1, 5, 5]^2*a[2, 30, 3])/(a[2, 1, 4]*a[3, 34, 2]*
     a[4, 51, 5]), a[1, 1, 4]^(-1)}, {a[2, 28, 7], a[4, 5, 7], 
   (a[3, 34, 2]*a[3, 58, 7]*a[4, 37, 3])/(a[1, 1, 8]*a[1, 5, 2]*
     a[4, 5, 7]^2), (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 7]*
     a[2, 28, 7]^2*a[2, 30, 3])/(a[3, 34, 2]*a[3, 58, 7]*a[4, 37, 3]), 
   1/(a[1, 1, 8]*a[1, 5, 2])}, {a[1, 3, 3], a[2, 54, 3], 
   (a[1, 10, 4]*a[2, 1, 4]*a[4, 37, 3])/(a[1, 1, 2]*a[2, 30, 3]*
     a[2, 54, 3]^2), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 3]^2*
     a[1, 3, 7]*a[1, 5, 2])/(a[1, 10, 4]*a[2, 1, 4]*a[4, 37, 3]), 
   1/(a[1, 1, 2]*a[2, 30, 3])}, {a[6, 1, 7], a[2, 28, 7], 
   (a[3, 34, 2]*a[3, 58, 7]*a[4, 37, 3])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 3, 7]*a[2, 28, 7]^2*a[2, 30, 3]), 
   a[6, 1, 7]^2/(a[1, 1, 8]*a[1, 5, 2]*a[3, 34, 2]*a[3, 58, 7]*a[4, 37, 3]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 7]*a[1, 5, 2]*
     a[2, 30, 3])}, {a[1, 4, 6], a[5, 3, 3], 
   (a[1, 1, 6]*a[2, 1, 4]*a[3, 34, 2]*a[4, 37, 3])/a[5, 3, 3]^2, 
   (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]*a[1, 4, 6]^2*a[1, 5, 2]*
     a[2, 30, 3])/(a[2, 1, 4]*a[3, 34, 2]*a[4, 37, 3]), 1}, 
  {a[4, 3, 3], a[1, 4, 6], (a[2, 1, 4]*a[3, 34, 2]*a[4, 37, 3])/
    (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]*a[1, 4, 6]^2*a[1, 5, 2]*
     a[2, 30, 3]), (a[1, 1, 6]*a[4, 3, 3]^2)/(a[2, 1, 4]*a[3, 34, 2]*
     a[4, 37, 3]), 1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]*a[1, 5, 2]*
     a[2, 30, 3])}}, {{a[1, 4, 0], a[3, 58, 0], 
   (a[2, 2, 1]*a[3, 35, 4]*a[3, 47, 6])/(a[1, 1, 8]*a[1, 4, 4]*
     a[3, 58, 0]^2), (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 0]*
     a[1, 4, 0]^2*a[2, 28, 0])/(a[2, 2, 1]*a[3, 35, 4]*a[3, 47, 6]), 
   1/(a[1, 1, 8]*a[1, 4, 4])}, {a[2, 36, 0], a[1, 6, 6], 
   (a[2, 2, 1]*a[2, 20, 4]*a[3, 47, 6])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 2, 0]*a[1, 4, 4]*a[1, 6, 6]^2), 
   (a[1, 1, 6]*a[2, 28, 0]*a[2, 36, 0]^2)/(a[2, 2, 1]*a[2, 20, 4]*
     a[3, 47, 6]), 1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 0]*
     a[1, 4, 4])}, {a[1, 10, 0], a[2, 11, 4], 
   (a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4]*a[2, 28, 0])/
    (a[1, 1, 2]*a[1, 2, 0]*a[1, 4, 4]*a[2, 11, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 0]^2)/
    (a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4]), 
   1/(a[1, 1, 2]*a[1, 2, 0]*a[1, 4, 4])}, {a[2, 13, 4], a[1, 3, 4], 
   (a[1, 10, 4]*a[2, 2, 1]*a[3, 35, 4])/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 0]*a[1, 3, 4]^2), (a[1, 1, 4]*a[2, 13, 4]^2*a[2, 28, 0])/
    (a[1, 4, 4]*a[1, 10, 4]*a[2, 2, 1]*a[3, 35, 4]), 
   1/(a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 0]*a[1, 4, 4])}, 
  {a[1, 3, 4], a[4, 9, 4], (a[1, 1, 4]*a[1, 10, 4]*a[2, 2, 1]*a[2, 28, 0]*
     a[3, 35, 4])/(a[1, 4, 4]*a[4, 9, 4]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 0]*a[1, 3, 4]^2)/
    (a[1, 10, 4]*a[2, 2, 1]*a[3, 35, 4]), a[1, 4, 4]^(-1)}, 
  {a[3, 94, 6], a[1, 10, 0], (a[1, 10, 4]*a[2, 2, 1]*a[2, 20, 4])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 0]^2), 
   (a[2, 28, 0]*a[3, 94, 6]^2)/(a[1, 1, 2]*a[1, 2, 0]*a[1, 4, 4]*a[1, 10, 4]*
     a[2, 2, 1]*a[2, 20, 4]), 1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 2, 0]*a[1, 4, 4])}, {a[2, 30, 5], a[6, 1, 0], 
   (a[1, 1, 2]*a[1, 2, 0]*a[3, 35, 4]*a[3, 47, 6]*a[4, 3, 5])/a[6, 1, 0]^2, 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 4]*a[2, 28, 0]*a[2, 30, 5]^2)/
    (a[3, 35, 4]*a[3, 47, 6]*a[4, 3, 5]), 1}, {a[4, 41, 5], a[2, 30, 5], 
   (a[3, 35, 4]*a[3, 47, 6]*a[4, 3, 5])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 4, 4]*a[2, 28, 0]*a[2, 30, 5]^2), 
   (a[1, 1, 2]*a[1, 2, 0]*a[4, 41, 5]^2)/(a[3, 35, 4]*a[3, 47, 6]*
     a[4, 3, 5]), 1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 4]*
     a[2, 28, 0])}, {a[1, 3, 5], a[4, 37, 5], 
   (a[2, 20, 4]*a[3, 47, 6]*a[4, 3, 5])/(a[1, 1, 4]*a[4, 37, 5]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 0]*a[1, 3, 5]^2*a[1, 4, 4]*
     a[2, 28, 0])/(a[2, 20, 4]*a[3, 47, 6]*a[4, 3, 5]), a[1, 1, 4]^(-1)}, 
  {a[1, 6, 5], a[3, 34, 4], (a[1, 10, 4]*a[3, 35, 4]*a[4, 3, 5])/
    (a[1, 1, 6]*a[1, 4, 4]*a[3, 34, 4]^2), 
   (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 0]*a[1, 6, 5]^2*a[2, 28, 0])/
    (a[1, 10, 4]*a[3, 35, 4]*a[4, 3, 5]), 1/(a[1, 1, 6]*a[1, 4, 4])}, 
  {a[5, 8, 0], a[1, 3, 5], (a[2, 20, 4]*a[3, 47, 6]*a[4, 3, 5])/
    (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 0]*a[1, 3, 5]^2*a[1, 4, 4]*
     a[2, 28, 0]), a[5, 8, 0]^2/(a[1, 1, 4]*a[2, 20, 4]*a[3, 47, 6]*
     a[4, 3, 5]), 1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 0]*
     a[1, 4, 4]*a[2, 28, 0])}, {a[2, 55, 4], a[1, 4, 8], 
   (a[1, 10, 4]*a[2, 20, 4]*a[4, 3, 5])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 2, 0]*a[1, 4, 4]*a[1, 4, 8]^2), 
   (a[1, 1, 8]*a[2, 28, 0]*a[2, 55, 4]^2)/(a[1, 10, 4]*a[2, 20, 4]*
     a[4, 3, 5]), 1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 0]*
     a[1, 4, 4])}, {a[1, 2, 2], a[5, 9, 4], 
   (a[1, 1, 2]*a[3, 35, 4]*a[3, 47, 6]*a[3, 81, 5])/a[5, 9, 4]^2, 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 0]*a[1, 2, 2]^2*a[1, 4, 4]*
     a[2, 28, 0])/(a[3, 35, 4]*a[3, 47, 6]*a[3, 81, 5]), 1}, 
  {a[1, 12, 6], a[3, 45, 6], (a[2, 20, 4]*a[3, 47, 6]*a[3, 81, 5])/
    (a[1, 1, 4]*a[1, 2, 0]*a[3, 45, 6]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 4]*a[1, 12, 6]^2*a[2, 28, 0])/
    (a[2, 20, 4]*a[3, 47, 6]*a[3, 81, 5]), 1/(a[1, 1, 4]*a[1, 2, 0])}, 
  {a[1, 13, 8], a[2, 29, 8], (a[1, 10, 4]*a[3, 35, 4]*a[3, 81, 5])/
    (a[1, 1, 6]*a[1, 2, 0]*a[1, 4, 4]*a[2, 29, 8]^2), 
   (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 13, 8]^2*a[2, 28, 0])/
    (a[1, 10, 4]*a[3, 35, 4]*a[3, 81, 5]), 
   1/(a[1, 1, 6]*a[1, 2, 0]*a[1, 4, 4])}, {a[2, 45, 5], a[1, 3, 8], 
   (a[1, 10, 4]*a[2, 20, 4]*a[3, 81, 5])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 3, 8]^2*a[1, 4, 4]), (a[1, 1, 8]*a[2, 28, 0]*a[2, 45, 5]^2)/
    (a[1, 2, 0]*a[1, 10, 4]*a[2, 20, 4]*a[3, 81, 5]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 0]*a[1, 4, 4])}, 
  {a[3, 36, 4], a[3, 60, 6], (a[3, 35, 4]*a[3, 47, 6]*a[4, 2, 4])/
    (a[1, 1, 8]*a[1, 4, 4]*a[2, 28, 0]*a[3, 60, 6]^2), 
   (a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 0]*a[3, 36, 4]^2)/
    (a[3, 35, 4]*a[3, 47, 6]*a[4, 2, 4]), 
   1/(a[1, 1, 8]*a[1, 4, 4]*a[2, 28, 0])}, {a[4, 91, 4], a[1, 2, 6], 
   (a[2, 20, 4]*a[3, 47, 6]*a[4, 2, 4])/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 2, 0]*a[1, 2, 6]^2*a[1, 4, 4]*a[2, 28, 0]), 
   (a[1, 1, 6]*a[4, 91, 4]^2)/(a[2, 20, 4]*a[3, 47, 6]*a[4, 2, 4]), 
   1/(a[1, 1, 2]*a[1, 1, 4]*a[1, 1, 8]*a[1, 2, 0]*a[1, 4, 4]*a[2, 28, 0])}, 
  {a[1, 11, 4], a[2, 28, 4], (a[1, 10, 4]*a[2, 20, 4]*a[4, 2, 4])/
    (a[1, 1, 2]*a[1, 2, 0]*a[1, 4, 4]*a[2, 28, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 11, 4]^2*a[2, 28, 0])/
    (a[1, 10, 4]*a[2, 20, 4]*a[4, 2, 4]), 
   1/(a[1, 1, 2]*a[1, 2, 0]*a[1, 4, 4])}, {a[1, 2, 4], a[4, 1, 4], 
   (a[1, 1, 4]*a[1, 10, 4]*a[3, 35, 4]*a[4, 2, 4])/(a[1, 4, 4]*a[4, 1, 4]^2), 
   (a[1, 1, 2]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 0]*a[1, 2, 4]^2*a[2, 28, 0])/
    (a[1, 10, 4]*a[3, 35, 4]*a[4, 2, 4]), a[1, 4, 4]^(-1)}}, 
 {{a[1, 6, 0], a[2, 11, 4], (a[3, 79, 3]*a[3, 90, 6])/
    (a[1, 1, 1]*a[1, 10, 8]*a[2, 11, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 0]^2*a[1, 10, 4])/
    (a[3, 79, 3]*a[3, 90, 6]), 1/(a[1, 1, 1]*a[1, 10, 8])}, 
  {a[2, 18, 3], a[1, 3, 4], (a[3, 79, 3]*a[3, 95, 1])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 4]^2*a[1, 10, 8]), 
   (a[1, 1, 4]*a[1, 10, 4]*a[2, 18, 3]^2)/(a[3, 79, 3]*a[3, 95, 1]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 8])}, 
  {a[1, 4, 3], a[3, 87, 1], (a[1, 10, 4]*a[3, 79, 3]*a[3, 136, 8])/
    (a[1, 10, 8]*a[3, 87, 1]^2), (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 4, 3]^2)/(a[3, 79, 3]*a[3, 136, 8]), a[1, 10, 8]^(-1)}, 
  {a[3, 129, 3], a[1, 4, 3], (a[3, 79, 3]*a[3, 136, 8])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 3]^2), 
   (a[1, 10, 4]*a[3, 129, 3]^2)/(a[1, 10, 8]*a[3, 79, 3]*a[3, 136, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 8])}, 
  {a[4, 103, 8], a[1, 6, 0], (a[3, 79, 3]*a[3, 90, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 0]^2*a[1, 10, 4]), 
   a[4, 103, 8]^2/(a[1, 1, 1]*a[1, 10, 8]*a[3, 79, 3]*a[3, 90, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 4]*a[1, 10, 8])}, 
  {a[1, 3, 4], a[4, 58, 4], (a[1, 1, 4]*a[1, 10, 4]*a[3, 79, 3]*a[3, 95, 1])/
    a[4, 58, 4]^2, (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 4]^2*
     a[1, 10, 8])/(a[3, 79, 3]*a[3, 95, 1]), 1}, 
  {a[1, 4, 8], a[4, 44, 8], (a[1, 1, 8]*a[1, 10, 4]*a[3, 90, 6]*a[3, 117, 8])/
    a[4, 44, 8]^2, (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 8]^2*
     a[1, 10, 8])/(a[3, 90, 6]*a[3, 117, 8]), 1}, 
  {a[2, 19, 8], a[1, 4, 8], (a[3, 90, 6]*a[3, 117, 8])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 8]^2*a[1, 10, 8]), 
   (a[1, 1, 8]*a[1, 10, 4]*a[2, 19, 8]^2)/(a[3, 90, 6]*a[3, 117, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8])}, 
  {a[1, 6, 5], a[3, 94, 1], (a[1, 10, 4]*a[3, 95, 1]*a[3, 117, 8])/
    (a[1, 1, 6]*a[3, 94, 1]^2), (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 6, 5]^2*a[1, 10, 8])/(a[3, 95, 1]*a[3, 117, 8]), a[1, 1, 6]^(-1)}, 
  {a[1, 5, 2], a[2, 9, 4], (a[3, 79, 3]*a[3, 100, 6])/
    (a[1, 1, 1]*a[1, 10, 8]*a[2, 9, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]^2*a[1, 10, 4])/
    (a[3, 79, 3]*a[3, 100, 6]), 1/(a[1, 1, 1]*a[1, 10, 8])}, 
  {a[4, 67, 8], a[1, 5, 2], (a[3, 79, 3]*a[3, 100, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]^2*a[1, 10, 4]), 
   a[4, 67, 8]^2/(a[1, 1, 1]*a[1, 10, 8]*a[3, 79, 3]*a[3, 100, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 4]*a[1, 10, 8])}, 
  {a[1, 3, 8], a[3, 91, 6], (a[1, 1, 8]*a[1, 10, 4]*a[2, 6, 6]*a[3, 90, 6])/
    (a[1, 10, 8]*a[3, 91, 6]^2), (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 3, 8]^2)/(a[2, 6, 6]*a[3, 90, 6]), a[1, 10, 8]^(-1)}, 
  {a[2, 60, 3], a[1, 3, 8], (a[2, 6, 6]*a[3, 90, 6])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 3, 8]^2), 
   (a[1, 1, 8]*a[1, 10, 4]*a[2, 60, 3]^2)/(a[1, 10, 8]*a[2, 6, 6]*
     a[3, 90, 6]), 1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8])}, 
  {a[1, 13, 8], a[2, 2, 5], (a[1, 10, 4]*a[2, 6, 6]*a[3, 95, 1])/
    (a[1, 1, 6]*a[1, 10, 8]*a[2, 2, 5]^2), 
   (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 13, 8]^2)/(a[2, 6, 6]*a[3, 95, 1]), 
   1/(a[1, 1, 6]*a[1, 10, 8])}, {a[3, 118, 8], a[1, 6, 5], 
   (a[3, 95, 1]*a[3, 117, 8])/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 6, 5]^2*
     a[1, 10, 8]), (a[1, 10, 4]*a[3, 118, 8]^2)/(a[1, 1, 6]*a[3, 95, 1]*
     a[3, 117, 8]), 1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 10, 8])}, {a[2, 30, 3], a[1, 7, 4], (a[3, 66, 1]*a[3, 79, 3])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 7, 4]^2*a[1, 10, 8]), 
   (a[1, 1, 4]*a[1, 10, 4]*a[2, 30, 3]^2)/(a[3, 66, 1]*a[3, 79, 3]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 8])}, 
  {a[2, 30, 8], a[2, 20, 8], (a[1, 10, 4]*a[3, 117, 8]*a[3, 136, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8]*a[2, 20, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 8]*a[2, 30, 8]^2)/(a[3, 117, 8]*a[3, 136, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8])}, {a[2, 33, 8], a[1, 8, 8], 
   (a[3, 100, 6]*a[3, 117, 8])/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 8, 8]^2*
     a[1, 10, 8]), (a[1, 1, 8]*a[1, 10, 4]*a[2, 33, 8]^2)/
    (a[3, 100, 6]*a[3, 117, 8]), 1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 10, 8])}, {a[3, 111, 8], a[1, 13, 8], (a[2, 6, 6]*a[3, 95, 1])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 13, 8]^2), 
   (a[1, 10, 4]*a[3, 111, 8]^2)/(a[1, 1, 6]*a[1, 10, 8]*a[2, 6, 6]*
     a[3, 95, 1]), 1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 10, 8])}, {a[2, 35, 3], a[2, 11, 8], 
   (a[1, 10, 4]*a[2, 6, 6]*a[3, 136, 8])/(a[1, 1, 4]*a[1, 1, 6]*
     a[2, 11, 8]^2), (a[1, 1, 1]*a[1, 1, 8]*a[2, 35, 3]^2)/
    (a[1, 10, 8]*a[2, 6, 6]*a[3, 136, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8])}, {a[1, 5, 7], a[3, 110, 8], 
   (a[1, 10, 4]*a[3, 66, 1]*a[3, 117, 8])/(a[1, 1, 6]*a[3, 110, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 7]^2*a[1, 10, 8])/
    (a[3, 66, 1]*a[3, 117, 8]), a[1, 1, 6]^(-1)}, 
  {a[4, 50, 3], a[2, 30, 8], (a[3, 117, 8]*a[3, 136, 8])/
    (a[1, 1, 1]*a[1, 1, 8]*a[2, 30, 8]^2), (a[1, 10, 4]*a[4, 50, 3]^2)/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8]*a[3, 117, 8]*a[3, 136, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 8])}, 
  {a[1, 13, 3], a[2, 28, 4], (a[3, 78, 4]*a[3, 90, 6])/
    (a[1, 1, 1]*a[1, 10, 8]*a[2, 28, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 4]*a[1, 13, 3]^2)/
    (a[3, 78, 4]*a[3, 90, 6]), 1/(a[1, 1, 1]*a[1, 10, 8])}, 
  {a[2, 7, 2], a[1, 7, 8], (a[2, 6, 6]*a[3, 100, 6])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 7, 8]^2), 
   (a[1, 1, 8]*a[1, 10, 4]*a[2, 7, 2]^2)/(a[1, 10, 8]*a[2, 6, 6]*
     a[3, 100, 6]), 1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8])}, 
  {a[1, 2, 8], a[3, 133, 8], (a[1, 1, 8]*a[3, 90, 6]*a[3, 125, 8])/
    (a[1, 10, 8]*a[3, 133, 8]^2), (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 2, 8]^2*a[1, 10, 4])/(a[3, 90, 6]*a[3, 125, 8]), a[1, 10, 8]^(-1)}, 
  {a[3, 116, 6], a[1, 2, 8], (a[3, 90, 6]*a[3, 125, 8])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 2, 8]^2*a[1, 10, 4]), 
   (a[1, 1, 8]*a[3, 116, 6]^2)/(a[1, 10, 8]*a[3, 90, 6]*a[3, 125, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 4]*a[1, 10, 8])}, 
  {a[1, 7, 8], a[3, 115, 6], (a[1, 1, 8]*a[1, 10, 4]*a[2, 6, 6]*a[3, 100, 6])/
    (a[1, 10, 8]*a[3, 115, 6]^2), (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 7, 8]^2)/(a[2, 6, 6]*a[3, 100, 6]), a[1, 10, 8]^(-1)}, 
  {a[2, 11, 8], a[4, 98, 4], (a[1, 1, 1]*a[1, 1, 8]*a[1, 10, 4]^2*a[2, 6, 6]*
     a[3, 136, 8])/(a[1, 10, 8]*a[4, 98, 4]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[2, 11, 8]^2)/(a[1, 10, 4]*a[2, 6, 6]*
     a[3, 136, 8]), a[1, 10, 8]^(-1)}, {a[1, 4, 7], a[2, 34, 5], 
   (a[1, 10, 4]*a[2, 6, 6]*a[3, 66, 1])/(a[1, 1, 6]*a[1, 10, 8]*
     a[2, 34, 5]^2), (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 4, 7]^2)/
    (a[2, 6, 6]*a[3, 66, 1]), 1/(a[1, 1, 6]*a[1, 10, 8])}, 
  {a[4, 82, 3], a[2, 35, 3], (a[1, 10, 8]*a[2, 6, 6]*a[3, 136, 8])/
    (a[1, 1, 1]*a[1, 1, 8]*a[2, 35, 3]^2), (a[1, 10, 4]*a[4, 82, 3]^2)/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8]^2*a[2, 6, 6]*a[3, 136, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 8])}, 
  {a[2, 49, 0], a[1, 2, 4], (a[3, 78, 4]*a[3, 95, 1])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4]^2*a[1, 10, 8]), 
   (a[1, 1, 4]*a[1, 10, 4]*a[2, 49, 0]^2)/(a[3, 78, 4]*a[3, 95, 1]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 8])}, 
  {a[1, 2, 4], a[4, 19, 4], (a[1, 1, 4]*a[1, 10, 4]*a[3, 78, 4]*a[3, 95, 1])/
    a[4, 19, 4]^2, (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4]^2*
     a[1, 10, 8])/(a[3, 78, 4]*a[3, 95, 1]), 1}, 
  {a[3, 119, 8], a[1, 5, 7], (a[3, 66, 1]*a[3, 117, 8])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 5, 7]^2*a[1, 10, 8]), 
   (a[1, 10, 4]*a[3, 119, 8]^2)/(a[1, 1, 6]*a[3, 66, 1]*a[3, 117, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 8])}, 
  {a[3, 67, 1], a[1, 4, 7], (a[2, 6, 6]*a[3, 66, 1])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 4, 7]^2), 
   (a[1, 10, 4]*a[3, 67, 1]^2)/(a[1, 1, 6]*a[1, 10, 8]*a[2, 6, 6]*
     a[3, 66, 1]), 1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 10, 8])}, {a[1, 3, 3], a[3, 123, 4], 
   (a[1, 10, 4]*a[3, 78, 4]*a[3, 136, 8])/(a[1, 10, 8]*a[3, 123, 4]^2), 
   (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 3]^2)/
    (a[3, 78, 4]*a[3, 136, 8]), a[1, 10, 8]^(-1)}, 
  {a[1, 4, 2], a[2, 38, 0], (a[3, 78, 4]*a[3, 100, 6])/
    (a[1, 1, 1]*a[1, 10, 8]*a[2, 38, 0]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 2]^2*a[1, 10, 4])/
    (a[3, 78, 4]*a[3, 100, 6]), 1/(a[1, 1, 1]*a[1, 10, 8])}, 
  {a[2, 1, 4], a[2, 28, 8], (a[3, 125, 8]*a[3, 136, 8])/
    (a[1, 1, 4]*a[1, 1, 6]*a[2, 28, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 8]*a[1, 10, 4]*a[2, 1, 4]^2)/
    (a[1, 10, 8]*a[3, 125, 8]*a[3, 136, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 8])}, {a[1, 12, 8], a[2, 32, 8], 
   (a[3, 95, 1]*a[3, 125, 8])/(a[1, 1, 6]*a[1, 10, 8]*a[2, 32, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 10, 4]*a[1, 12, 8]^2)/
    (a[3, 95, 1]*a[3, 125, 8]), 1/(a[1, 1, 6]*a[1, 10, 8])}, 
  {a[3, 101, 6], a[1, 6, 8], (a[3, 100, 6]*a[3, 125, 8])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 8]^2*a[1, 10, 4]), 
   (a[1, 1, 8]*a[3, 101, 6]^2)/(a[1, 10, 8]*a[3, 100, 6]*a[3, 125, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 10, 4]*a[1, 10, 8])}, 
  {a[2, 28, 8], a[4, 92, 8], (a[1, 1, 1]*a[1, 1, 8]*a[1, 10, 4]*a[3, 125, 8]*
     a[3, 136, 8])/(a[1, 10, 8]*a[4, 92, 8]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[2, 28, 8]^2)/(a[3, 125, 8]*a[3, 136, 8]), 
   a[1, 10, 8]^(-1)}, {a[3, 74, 6], a[1, 3, 3], (a[3, 78, 4]*a[3, 136, 8])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 3]^2), 
   (a[1, 10, 4]*a[3, 74, 6]^2)/(a[1, 10, 8]*a[3, 78, 4]*a[3, 136, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 8])}, 
  {a[1, 6, 8], a[3, 124, 8], (a[1, 1, 8]*a[3, 100, 6]*a[3, 125, 8])/
    (a[1, 10, 8]*a[3, 124, 8]^2), (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 6, 8]^2*a[1, 10, 4])/(a[3, 100, 6]*a[3, 125, 8]), 
   a[1, 10, 8]^(-1)}, {a[4, 31, 8], a[1, 4, 2], (a[3, 78, 4]*a[3, 100, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 2]^2*a[1, 10, 4]), 
   a[4, 31, 8]^2/(a[1, 1, 1]*a[1, 10, 8]*a[3, 78, 4]*a[3, 100, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 4]*a[1, 10, 8])}, 
  {a[2, 35, 7], a[1, 6, 4], (a[3, 66, 1]*a[3, 78, 4])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 4]^2*a[1, 10, 8]), 
   (a[1, 1, 4]*a[1, 10, 4]*a[2, 35, 7]^2)/(a[3, 66, 1]*a[3, 78, 4]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 8])}, 
  {a[1, 6, 4], a[4, 101, 4], (a[1, 1, 4]*a[1, 10, 4]*a[3, 66, 1]*a[3, 78, 4])/
    a[4, 101, 4]^2, (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 4]^2*
     a[1, 10, 8])/(a[3, 66, 1]*a[3, 78, 4]), 1}, 
  {a[1, 3, 7], a[2, 16, 8], (a[3, 66, 1]*a[3, 125, 8])/
    (a[1, 1, 6]*a[1, 10, 8]*a[2, 16, 8]^2), 
   (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]^2*a[1, 10, 4])/
    (a[3, 66, 1]*a[3, 125, 8]), 1/(a[1, 1, 6]*a[1, 10, 8])}, 
  {a[4, 80, 3], a[1, 3, 7], (a[3, 66, 1]*a[3, 125, 8])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 3, 7]^2*a[1, 10, 4]), 
   a[4, 80, 3]^2/(a[1, 1, 6]*a[1, 10, 8]*a[3, 66, 1]*a[3, 125, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 10, 4]*a[1, 10, 8])}}, 
 {{a[2, 18, 3], a[3, 61, 0], (a[2, 3, 1]*a[3, 52, 3]*a[4, 32, 6])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[3, 61, 0]^2), 
   (a[1, 1, 4]*a[2, 18, 3]^2*a[2, 32, 4]*a[2, 33, 3])/
    (a[2, 3, 1]*a[3, 52, 3]*a[4, 32, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8])}, {a[2, 15, 6], a[1, 6, 6], 
   (a[1, 10, 6]*a[2, 3, 1]*a[4, 55, 6])/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 6, 6]^2*a[2, 33, 3]), (a[1, 1, 6]*a[2, 15, 6]^2*a[2, 32, 4])/
    (a[1, 10, 6]*a[2, 3, 1]*a[4, 55, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[2, 33, 3])}, 
  {a[2, 33, 6], a[2, 16, 1], (a[1, 10, 6]*a[2, 3, 1]*a[2, 32, 4]*
     a[3, 136, 8])/(a[1, 1, 4]*a[1, 1, 8]*a[2, 16, 1]^2*a[2, 33, 3]), 
   (a[1, 1, 1]*a[1, 1, 6]*a[2, 33, 6]^2)/(a[1, 10, 6]*a[2, 3, 1]*
     a[3, 136, 8]), 1/(a[1, 1, 4]*a[1, 1, 8]*a[2, 33, 3])}, 
  {a[3, 129, 3], a[1, 4, 3], (a[2, 3, 1]*a[3, 52, 3]*a[3, 136, 8])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 4, 3]^2*a[2, 33, 3]), 
   (a[2, 32, 4]*a[3, 129, 3]^2)/(a[2, 3, 1]*a[3, 52, 3]*a[3, 136, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 33, 3])}, 
  {a[3, 76, 3], a[1, 4, 0], (a[1, 10, 6]*a[2, 3, 1]*a[4, 32, 6])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 4, 0]^2*a[2, 33, 3]), 
   (a[2, 32, 4]*a[3, 76, 3]^2)/(a[1, 1, 8]*a[1, 10, 6]*a[2, 3, 1]*
     a[4, 32, 6]), 1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[2, 33, 3])}, {a[5, 5, 3], a[1, 6, 0], 
   (a[2, 3, 1]*a[3, 52, 3]*a[4, 55, 6])/(a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[1, 6, 0]^2*a[2, 32, 4]*a[2, 33, 3]), 
   a[5, 5, 3]^2/(a[1, 1, 1]*a[2, 3, 1]*a[3, 52, 3]*a[4, 55, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 32, 4]*a[2, 33, 3])}, 
  {a[2, 30, 3], a[3, 38, 0], (a[2, 3, 1]*a[3, 52, 3]*a[4, 15, 7])/
    (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[3, 38, 0]^2), 
   (a[1, 1, 4]*a[2, 30, 3]^2*a[2, 32, 4]*a[2, 33, 3])/
    (a[2, 3, 1]*a[3, 52, 3]*a[4, 15, 7]), 
   1/(a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8])}, {a[3, 127, 1], a[1, 5, 0], 
   (a[1, 10, 6]*a[2, 3, 1]*a[4, 15, 7])/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*
     a[1, 5, 0]^2*a[2, 33, 3]), (a[2, 32, 4]*a[3, 127, 1]^2)/
    (a[1, 1, 8]*a[1, 10, 6]*a[2, 3, 1]*a[4, 15, 7]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 33, 3])}, 
  {a[4, 56, 6], a[2, 33, 6], (a[1, 10, 6]*a[2, 3, 1]*a[3, 136, 8])/
    (a[1, 1, 1]*a[1, 1, 6]*a[2, 33, 6]^2), (a[2, 32, 4]*a[4, 56, 6]^2)/
    (a[1, 1, 4]*a[1, 1, 8]*a[1, 10, 6]*a[2, 3, 1]*a[2, 33, 3]*a[3, 136, 8]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 33, 3])}, 
  {a[2, 29, 6], a[1, 7, 6], (a[1, 10, 6]*a[2, 3, 1]*a[4, 24, 6])/
    (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[1, 7, 6]^2*a[2, 33, 3]), 
   (a[1, 1, 6]*a[2, 29, 6]^2*a[2, 32, 4])/(a[1, 10, 6]*a[2, 3, 1]*
     a[4, 24, 6]), 1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*a[2, 33, 3])}, 
  {a[5, 12, 3], a[1, 5, 2], (a[2, 3, 1]*a[3, 52, 3]*a[4, 24, 6])/
    (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 5, 2]^2*a[2, 32, 4]*a[2, 33, 3]), 
   a[5, 12, 3]^2/(a[1, 1, 1]*a[2, 3, 1]*a[3, 52, 3]*a[4, 24, 6]), 
   1/(a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[2, 32, 4]*a[2, 33, 3])}, 
  {a[1, 2, 6], a[3, 131, 6], (a[1, 1, 6]*a[1, 10, 6]*a[2, 21, 4]*a[4, 55, 6])/
    (a[2, 33, 3]*a[3, 131, 6]^2), (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 2, 6]^2*a[2, 32, 4])/(a[1, 10, 6]*a[2, 21, 4]*a[4, 55, 6]), 
   a[2, 33, 3]^(-1)}, {a[1, 13, 1], a[2, 29, 1], 
   (a[1, 10, 6]*a[2, 21, 4]*a[4, 32, 6])/(a[1, 1, 8]*a[2, 29, 1]^2*
     a[2, 33, 3]), (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 13, 1]^2*
     a[2, 32, 4])/(a[1, 10, 6]*a[2, 21, 4]*a[4, 32, 6]), 
   1/(a[1, 1, 8]*a[2, 33, 3])}, {a[3, 44, 4], a[2, 28, 4], 
   (a[2, 21, 4]*a[3, 52, 3]*a[4, 55, 6])/(a[1, 1, 1]*a[2, 28, 4]^2*
     a[2, 32, 4]*a[2, 33, 3]), (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*
     a[3, 44, 4]^2)/(a[2, 21, 4]*a[3, 52, 3]*a[4, 55, 6]), 
   1/(a[1, 1, 1]*a[2, 32, 4]*a[2, 33, 3])}, {a[1, 2, 4], a[5, 2, 4], 
   (a[1, 1, 4]*a[2, 21, 4]*a[3, 52, 3]*a[4, 32, 6])/a[5, 2, 4]^2, 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 2, 4]^2*a[2, 32, 4]*a[2, 33, 3])/
    (a[2, 21, 4]*a[3, 52, 3]*a[4, 32, 6]), 1}, {a[1, 3, 3], a[3, 123, 4], 
   (a[2, 21, 4]*a[3, 52, 3]*a[3, 136, 8])/(a[2, 33, 3]*a[3, 123, 4]^2), 
   (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[1, 3, 3]^2*a[2, 32, 4])/
    (a[2, 21, 4]*a[3, 52, 3]*a[3, 136, 8]), a[2, 33, 3]^(-1)}, 
  {a[2, 19, 6], a[2, 32, 1], (a[1, 10, 6]*a[2, 21, 4]*a[3, 136, 8])/
    (a[1, 1, 4]*a[1, 1, 8]*a[2, 32, 1]^2), 
   (a[1, 1, 1]*a[1, 1, 6]*a[2, 19, 6]^2*a[2, 32, 4])/
    (a[1, 10, 6]*a[2, 21, 4]*a[2, 33, 3]*a[3, 136, 8]), 
   1/(a[1, 1, 4]*a[1, 1, 8]*a[2, 33, 3])}, {a[2, 32, 1], a[4, 54, 1], 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 10, 6]*a[2, 21, 4]*a[2, 32, 4]*a[3, 136, 8])/
    (a[2, 33, 3]*a[4, 54, 1]^2), (a[1, 1, 4]*a[1, 1, 8]*a[2, 32, 1]^2)/
    (a[1, 10, 6]*a[2, 21, 4]*a[3, 136, 8]), a[2, 33, 3]^(-1)}, 
  {a[1, 6, 7], a[2, 14, 1], (a[1, 10, 6]*a[2, 21, 4]*a[4, 15, 7])/
    (a[1, 1, 8]*a[2, 14, 1]^2*a[2, 33, 3]), 
   (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 6]*a[1, 6, 7]^2*a[2, 32, 4])/
    (a[1, 10, 6]*a[2, 21, 4]*a[4, 15, 7]), 1/(a[1, 1, 8]*a[2, 33, 3])}, 
  {a[3, 45, 4], a[2, 38, 0], (a[2, 21, 4]*a[3, 52, 3]*a[4, 24, 6])/
    (a[1, 1, 1]*a[2, 32, 4]*a[2, 33, 3]*a[2, 38, 0]^2), 
   (a[1, 1, 4]*a[1, 1, 6]*a[1, 1, 8]*a[3, 45, 4]^2)/
    (a[2, 21, 4]*a[3, 52, 3]*a[4, 24, 6]), 
   1/(a[1, 1, 1]*a[2, 32, 4]*a[2, 33, 3])}, {a[1, 6, 4], a[5, 10, 4], 
   (a[1, 1, 4]*a[2, 21, 4]*a[3, 52, 3]*a[4, 15, 7])/a[5, 10, 4]^2, 
   (a[1, 1, 1]*a[1, 1, 6]*a[1, 1, 8]*a[1, 6, 4]^2*a[2, 32, 4]*a[2, 33, 3])/
    (a[2, 21, 4]*a[3, 52, 3]*a[4, 15, 7]), 1}, {a[1, 3, 6], a[3, 82, 4], 
   (a[1, 1, 6]*a[1, 10, 6]*a[2, 21, 4]*a[4, 24, 6])/
    (a[2, 33, 3]*a[3, 82, 4]^2), (a[1, 1, 1]*a[1, 1, 4]*a[1, 1, 8]*
     a[1, 3, 6]^2*a[2, 32, 4])/(a[1, 10, 6]*a[2, 21, 4]*a[4, 24, 6]), 
   a[2, 33, 3]^(-1)}}};

limitRays = {{{-1, 0, 0, 0, 1, 0, 1, 0, -1, 0, -1, 0}, {1, 0, 0, 0, -1, 0, -1, 0, 1, 0, 
   1, -1}, {0, 1, 0, 1, 0, 0, 0, 0, -1, 0, -1, 0}, 
  {1, -1, 0, -1, 0, 1, 0, 1, 0, 0, 0, -1}, {0, 1, 0, 1, 0, -1, 0, -1, 0, 0, 
   0, 1}, {1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, -1}, 
  {0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 
   -1, 0}, {1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1}}, 
 {{-1, 0, 1/2, 0, 1, -1/2, 1/2, -1/2, -1/2, 0, -1/2, 0}, 
  {1, 0, 0, -1/2, -1/2, 1/2, -1/2, 1/2, 0, 0, 0, -1/2}, 
  {0, 1/2, 0, 1, 1/2, -1/2, 0, -1, 0, -1/2, 0, 1/2}, 
  {1/2, -1/2, 0, -1/2, 0, 1/2, 1/2, 1, -1/2, 0, -1/2, -1/2}, 
  {0, 1/2, 0, 1/2, 0, -1/2, 0, -1, 0, 0, 1/2, 1/2}, 
  {0, 0, 1/2, -1/2, 1/2, 0, 0, 1/2, -1/2, 1/2, -1/2, -1}, 
  {1, 0, 0, 1, -1, 1, 0, -1, 1, -1, 0, 0}, {-1/2, 1/2, 0, 0, 1, -1/2, 1/2, 0, 
   -1/2, 0, -1/2, 0}, {1, 0, -1/2, 1/2, -1, 0, -1/2, 0, 1/2, 0, 1/2, -1/2}}, 
 {{-1, 0, 1/2, 0, 1, -1/2, 1/2, 0, -1/2, 0, -1/2, 0}, 
  {1, 1/2, -1/2, 0, -1, 0, -1/2, 0, 1/2, 0, 1/2, -1/2}, 
  {-1/2, 0, 1/2, 1/2, 1, -1/2, 0, -1/2, -1/2, 0, -1/2, 0}, 
  {1/2, 0, 0, -1/2, -1/2, 1/2, 0, 1, 0, 0, -1/2, -1/2}, 
  {0, 1/2, 0, 1/2, 1/2, -1/2, 0, -1, 0, 0, 1/2, 1/2}, 
  {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, -1/2, 1/2, -1/2, -1}, 
  {0, 1/2, 0, 1/2, -1/2, 0, 1/2, -1, 1/2, -1/2, 0, 1/2}, 
  {0, 1, 0, -1, 1, 0, 0, 1, -1, 1, -1, -1}, {1, 0, -1/2, 1/2, -1/2, 0, 0, 
   -1/2, 1/2, -1/2, 0, 0}}, {{-1, 0, 1, 0, 1, -1, 1, 0, -1, 0, -1, 0}, 
  {1, 0, 0, 0, -1, 1, -1, 0, 0, 0, 1, -1}, {0, 1, 0, 1, 1, -1, 0, -1, 0, 0, 
   -1, 0}, {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, -1/2, 0, -1/2, 0}, 
  {0, 1, 0, 1, 0, -1, 0, -1, 0, 0, 1, 0}, {1, -1, 0, -1, 0, 1, 0, 1, -1, 1, 
   -1, -1}, {0, 1, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0}, 
  {0, 1, 0, 0, 1, 0, 1, 0, -1, 0, -1, 0}, {1, 0, -1, 1, -1, 0, -1, 0, 1, 0, 
   1, -1}}, {{-1, 0, 1, 0, 1, 0, 1, 0, -1, 0, -1, -1}, 
  {1, 0, 0, 0, -1, 1, -1, 0, 1, 0, 1, -1}, {0, 1, 0, 1, 1, -1, 0, 0, -1, 0, 
   -1, 0}, {1, -1, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1}, 
  {-1/2, 1/2, 0, 0, 1/2, -1/2, 1/2, -1, 0, 0, 0, 1/2}, 
  {1, -1/2, 0, -1/2, 0, 1/2, -1/2, 1/2, -1/2, 0, 0, -1/2}, 
  {0, 1/2, 0, 1, -1/2, 0, 0, -1/2, 1/2, -1/2, 0, 0}, 
  {0, 0, 0, -1, 1, 0, 1, 1, -1, 0, -1, 0}, {1, 0, 0, 1, 0, -1, -1, -1, 0, 0, 
   1, 0}}, {{-1, 0, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0}, 
  {1, 1, -1, 0, -1, 0, -1, 0, 1, 0, 1, -1}, {0, 0, 1, 1, 1, -1, 0, 0, -1, 0, 
   -1, 0}, {0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1}, 
  {0, 1/2, 0, 0, 1/2, -1/2, 1/2, -1, 0, 0, 0, 1/2}, 
  {1, -1, 0, 0, 0, 1, -1, 1, -1, 0, 0, -1}, {0, 1, 0, 1, -1, 0, 1, -1, 1, -1, 
   0, 0}, {0, 0, 0, -1, 1, 0, 0, 1, -1, 1, -1, 0}, 
  {1, 0, 0, 1, 0, -1, 0, -1, 0, -1, 0, 0}}, 
 {{-1, 0, 1, 1, 1, -1, 0, 0, -1, 0, -1, 0}, {1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 
   0, -1}, {0, 1/2, 0, 1/2, 1/2, -1/2, 0, -1, 0, 0, 0, 1/2}, 
  {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, -1/2, 0, -1/2, -1/2}, 
  {0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, 0}, {0, 0, 0, -1, 1, 0, 0, 1, -1, 1, 
   -1, -1}, {1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0}, 
  {-1, 1, 0, 0, 1, 0, 1, 0, -1, 0, -1, 0}, {1, 0, -1/2, 0, -1/2, 0, -1/2, 0, 
   1/2, 0, 1/2, -1/2}}, {{-1, 1, 0, 0, 1, -1, 1, -1, 0, 0, -1, 0}, 
  {1, -1/2, 0, -1/2, 0, 1/2, -1/2, 1/2, -1/2, 0, 0, 0}, 
  {0, 1/2, 0, 1, 0, -1/2, 0, -1/2, 0, -1/2, 0, 0}, 
  {1, -1, 0, -1, 0, 1, 1, 1, -1, 0, -1, 0}, {0, 1, 0, 1, 0, -1, -1, -1, 0, 0, 
   1, 0}, {0, 0, 1, 0, 1, 0, 1, 0, -1, 0, -1, -1}, 
  {0, 0, 0, 1, -1, 1, -1, 0, 1, 0, 1, -1}, {0, 1, 0, 0, 1, -1, 1, 0, -1, 0, 
   -1, 0}, {1, -1, 0, 1, -1, 1, -1, 0, 0, 0, 1, -1}}, 
 {{-1, 1, 0, 0, 1, -1, 1, -1, 0, 0, -1, 1}, {1, -1/2, 0, -1/2, 0, 1/2, -1/2, 
   1/2, -1/2, 0, 1/2, -1/2}, {0, 1/2, 0, 1, 0, -1/2, 0, -1/2, 0, 0, -1/2, 0}, 
  {1/2, -1/2, 0, -1, 0, 1/2, 0, 1, -1/2, 0, -1/2, 0}, 
  {1, 1, 0, 1, 0, -1, -1, -1, 0, 0, 1, 0}, {0, -1, 0, 0, 1, 1, 1, 0, -1, 0, 
   -1, -1}, {0, 1/2, 0, 1/2, -1, 0, -1/2, 0, 1, 0, 1/2, -1/2}, 
  {0, 1/2, 0, 0, 1/2, 0, 1/2, 0, -1, 0, -1/2, 0}, 
  {1/2, -1/2, 0, 1/2, -1/2, 1/2, -1/2, 0, 1/2, 0, 1/2, -1}}, 
 {{-1, 1, 0, 0, 1, 0, 1, -1, -1, 0, -1, 0}, {1, -1/2, 0, -1/2, 0, 1/2, -1/2, 
   1/2, 0, 0, 0, -1/2}, {0, 1/2, 0, 1, 0, -1/2, 0, -1/2, 0, -1/2, 0, 1/2}, 
  {1, -1, 0, -1, 0, 1, 1, 1, -1, 0, 0, -1}, {0, 1/2, 0, 1/2, 0, -1/2, 0, -1, 
   0, 0, 0, 1/2}, {0, 0, 1, -1, 1, 0, 0, 1, -1, 0, -1, -1}, 
  {1, 0, 0, 1, -1, 1, -1, 0, 1, 0, 1, -1}, {-1/2, 0, 0, 0, 1, -1/2, 1/2, 0, 
   -1/2, 0, -1/2, 0}, {1/2, 0, 0, 1/2, -1, 0, -1/2, 0, 1/2, 0, 1/2, -1/2}}, 
 {{-1, 1, 1, 0, 1, -1, 1, -1, -1, 0, -1, 0}, {1, -1/2, 0, -1/2, 0, 1, -1/2, 
   1/2, -1/2, 0, 0, -1/2}, {0, 1/2, 0, 1, 0, -1/2, 0, -1/2, 1/2, -1/2, 0, 0}, 
  {1/2, -1/2, 0, -1/2, 0, 1/2, 1/2, 1, -1, 0, -1/2, 0}, 
  {0, 1/2, 0, 1/2, 0, -1/2, 0, -1, 0, 0, 1/2, 0}, 
  {0, 0, 1/2, -1/2, 1/2, 0, 0, 1/2, -1/2, 1/2, -1, -1/2}, 
  {1, 0, 0, 1, -1, 1, -1, 0, 1, -1, 1, -1}, {0, 1, 0, 1, 1, -1, 1, 0, -1, 0, 
   -1, 0}, {1/2, 0, -1/2, 1/2, -1, 0, -1/2, 0, 1/2, 0, 1/2, -1/2}}, 
 {{-1/2, -1/2, 0, 0, 1, 0, 1/2, -1/2, -1/2, 0, -1/2, 0}, 
  {1/2, 1/2, 0, 0, -1, 0, -1/2, 1/2, 1/2, 0, 0, -1/2}, 
  {0, 1/2, 0, 1/2, 1/2, 0, 1/2, -1, -1/2, -1/2, 0, 1/2}, 
  {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, 0, 1/2, -1/2, -1}, 
  {0, 1/2, 0, 1/2, 0, -1/2, 1/2, -1, 0, -1/2, 0, 1}, 
  {0, 0, 1/2, -1/2, 1/2, 0, 0, 1/2, -1/2, 1/2, 0, -1}, 
  {1, 1, -1, 1, -1, 0, 0, -1, 1, 0, -1, 0}, {-1/2, 0, 1/2, -1/2, 1, -1/2, 0, 
   1/2, -1/2, 0, -1/2, 0}, {1, 1/2, -1/2, 1/2, -1, 0, -1/2, 0, 1/2, 0, 1/2, 
   -1/2}}, {{-1/2, -1/2, 0, 0, 1, 0, 1/2, 0, -1/2, 0, -1/2, 0}, 
  {1/2, 1/2, 0, 1/2, -1, -1/2, -1/2, 0, 1/2, 0, 1/2, -1/2}, 
  {-1/2, 0, 1/2, 0, 1, 0, 1/2, -1/2, -1, 0, -1/2, 0}, 
  {1/2, 0, 0, 0, -1/2, 1/2, -1/2, 1/2, 1/2, 0, 0, -1}, 
  {0, 1/2, 0, 1/2, 1/2, -1/2, 1/2, -1, 0, -1/2, 0, 1}, 
  {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, -1/2, 1/2, 0, -1}, 
  {0, 1/2, 0, 1/2, 0, -1/2, 1/2, -1, 0, 0, -1/2, 1/2}, 
  {0, 0, 1, -1, 1, 0, -1, 1, -1, 0, 0, -1}, {1, 1/2, -1/2, 1/2, -1/2, 0, 0, 
   -1/2, 1/2, -1/2, 0, 0}}, {{-1/2, 0, 0, 0, 1, -1/2, 1/2, -1/2, 0, 0, -1/2, 
   0}, {1, 0, 0, 0, -1, 0, -1, 1, 0, 0, 0, 0}, {0, 1, 0, 1, 0, 0, 1, -1, -1, 
   -1, 0, 0}, {1, -1, 0, -1, 0, 1, 0, 1, 0, 1, -1, -1}, 
  {0, 1, 0, 1, 0, -1, 0, -1, 0, -1, 0, 1}, {0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 0, 
   -1}, {0, 1, -1, 1, -1, 0, 0, -1, 1, 0, 0, 0}, 
  {0, 0, 1, -1, 1, -1, 0, 1, -1, 0, -1, 0}, {1, 0, 0, 1, -1, 1, -1, 0, 0, 0, 
   1, -1}}, {{-1/2, 0, 0, 0, 1, -1/2, 1/2, -1/2, 0, 0, -1/2, 1/2}, 
  {1, 0, 0, 0, -1, 0, -1, 1, 0, 0, 1, -1}, {0, 1, 0, 1, 0, 0, 1, -1, -1, 0, 
   -1, 0}, {1, -1, 0, -1, 0, 1, -1, 1, 0, 0, 0, -1}, 
  {1, 1, 0, 1, 0, -1, 0, -1, 0, -1, 0, 1}, {0, -1, 0, 0, 1, 1, 1, 0, -1, 0, 
   0, -1}, {0, 1, 0, 1, -1, -1, 0, -1, 1, 0, 0, 0}, 
  {0, 0, 1/2, -1/2, 1/2, 0, 0, 1/2, -1, 0, -1/2, 0}, 
  {1/2, 0, 0, 1/2, -1/2, 1/2, -1/2, 0, 1/2, 0, 1/2, -1}}, 
 {{-1/2, 0, 0, 0, 1, 0, 1/2, -1/2, -1/2, 0, -1/2, 0}, 
  {1, 0, 0, 0, -1, 0, -1, 1, 1, 0, 0, -1}, {0, 1, 0, 1, 0, 0, 1, -1, -1, -1, 
   0, 1}, {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1/2, 0, 1/2, 0, -1}, 
  {0, 1, 0, 1, 0, -1, 0, -1, 0, 0, -1, 1}, {0, 0, 1, -1, 1, 0, 0, 1, -1, 0, 
   0, -1}, {1, 1, -1, 1, -1, 0, 0, -1, 1, 0, 0, 0}, 
  {0, -1, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0}, {1/2, 1/2, 0, 1/2, -1, 0, -1/2, 
   0, 1/2, 0, 1/2, -1/2}}, {{-1/2, 0, 0, 0, 1, 0, 1/2, 0, -1/2, 0, -1/2, 0}, 
  {1, 0, 0, 1, -1, -1, -1, 0, 1, 0, 1, -1}, {-1/2, 0, 1/2, 0, 1/2, 0, 1/2, 0, 
   -1, 0, -1/2, 0}, {1/2, 0, 0, 0, -1/2, 1/2, -1/2, 0, 1/2, 0, 1/2, -1}, 
  {0, 1, 0, 1, 1, -1, 0, -1, 0, 0, -1, 1}, {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, 
   -1/2, 0, 0, -1/2}, {0, 1/2, 0, 1/2, 0, -1/2, 1/2, -1, 0, 0, 0, 1/2}, 
  {1, -1, 0, -1, 0, 1, -1, 1, -1, 0, 0, -1}, {1, 1, 0, 1, -1, 0, 0, -1, 1, 
   -1, 0, 0}}, {{-1/2, 0, 1/2, 0, 1, -1, 1/2, -1/2, 0, 0, -1/2, 0}, 
  {1, 0, 0, 0, -1, 1, -1, 1, -1, 0, 0, 0}, {0, 1/2, 0, 1/2, 1/2, -1/2, 1/2, 
   -1, 0, -1/2, 0, 0}, {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, -1/2, 1/2, -1, 0}, 
  {0, 1, 0, 1, 0, -1, 0, -1, 0, -1, 1, 0}, {0, 0, 1, 0, 1, 0, 1, 0, -1, 1, 
   -1, -1}, {0, 1, -1, 1, -1, 0, 0, -1, 1, -1, 0, 0}, 
  {0, 1, 1, 0, 1, -1, 1, 0, -1, 0, -1, 0}, {1, 0, -1, 1, -1, 1, -1, 0, 0, 0, 
   1, -1}}, {{-1/2, 0, 1, 0, 1, -1, 1/2, -1/2, -1/2, 0, -1/2, 0}, 
  {1/2, 0, 0, 0, -1/2, 1, -1/2, 1/2, -1/2, 0, 0, -1/2}, 
  {0, 1/2, 0, 1/2, 1/2, -1/2, 1/2, -1, 1/2, -1/2, 0, 0}, 
  {1/3, -1/3, 0, -1/3, 0, 1/3, 0, 1, -2/3, 1/3, -2/3, 0}, 
  {0, 1/2, 0, 1/2, 0, -1/2, 1/2, -1, 0, -1/2, 1/2, 0}, 
  {0, 0, 1/2, -1/2, 1/2, 0, 0, 1/2, -1/2, 1, -1, -1/2}, 
  {1/2, 1/2, -1/2, 1/2, -1/2, 0, 0, -1/2, 1/2, -1, 0, 0}, 
  {0, 1, 1, 1, 1, -1, 1, 0, -1, 0, -1, 0}, {1/2, 1/2, -1, 1/2, -1, 0, -1/2, 
   0, 1/2, 0, 1/2, -1/2}}, {{-1/2, 0, 1, 0, 1, -1, 1/2, 0, -1/2, 0, -1/2, 0}, 
  {1/2, 1/2, -1/2, 1/2, -1, 1/2, -1/2, 0, 0, 0, 1/2, -1/2}, 
  {-1/3, 0, 1/3, 0, 1, -2/3, 1/3, -2/3, 0, 0, -1/3, 0}, 
  {1/2, 0, 0, 0, -1/2, 1/2, -1/2, 1, -1/2, 0, -1/2, 0}, 
  {0, 1/2, 0, 1/2, 1/2, -1/2, 1/2, -1, 0, -1/2, 1/2, 0}, 
  {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, -1/2, 1, -1, -1/2}, 
  {0, 1/2, 0, 1/2, 0, -1/2, 1/2, -1, 0, -1, 0, 1/2}, 
  {0, 1, 1, 0, 1, 0, 1, 0, -1, 1, -1, -1}, {1/2, 1/2, -1, 1/2, -1/2, 0, 0, 
   -1/2, 1/2, -1/2, 0, 0}}, {{-1/2, 0, 1, 0, 1, -1/2, 1/2, 0, -1/2, 0, -1/2, 
   0}, {1/2, 1, -1, 1/2, -1, 0, -1/2, 0, 1/2, 0, 1/2, -1/2}, 
  {0, -1/2, 1/2, 0, 1, -1/2, 1/2, -1/2, -1/2, 0, -1/2, 0}, 
  {0, 1/2, 0, 1/2, -1, 1/2, -1/2, 1/2, 0, 0, 0, -1/2}, 
  {0, 1/3, 0, 0, 2/3, -1/3, 2/3, -1, 0, -1/3, 0, 1/3}, 
  {1/2, -1/2, 0, 0, 0, 1/2, -1/2, 1, -1/2, 1/2, -1/2, -1/2}, 
  {0, 1/2, 0, 1/2, 0, -1/2, 1, -1, 0, -1, 0, 1/2}, 
  {0, 0, 1/2, -1/2, 1/2, 0, 0, 1/2, -1/2, 1, -1/2, -1/2}, 
  {1, 1, -1, 1, 0, -1, 0, -1, 0, -1, -1, 0}}, 
 {{0, -1, 0, 0, 1, 0, 1, 0, -1, 0, -1, 0}, {0, 1/2, 0, 1/2, -1, 0, -1/2, 0, 
   1/2, 0, 1/2, -1/2}, {0, 1, 0, 0, 1, 0, 1, -1, -1, 0, -1, 0}, 
  {1, -1, 0, 0, 0, 1, -1, 1, 0, 0, 0, -1}, {0, 1, 0, 1, 0, -1, 1, -1, 0, -1, 
   0, 1}, {1, -1, 0, -1, 0, 1, 0, 1, -1, 1, 0, -1}, 
  {0, 1, 0, 1, 0, -1, 0, -1, 0, 0, -1, 0}, {0, 0, 1, -1, 1, 0, 0, 1, -1, 0, 
   -1, 0}, {1, 1, -1, 1, -1, 0, -1, 0, 1, 0, 1, -1}}, 
 {{0, -1, 0, 0, 1, 1, 1, 0, -1, 0, -1, 0}, {0, 1, 0, 1, -1, -1, -1, 0, 1, 0, 
   1, -1}, {0, 0, 1/2, 0, 1/2, 0, 1/2, 0, -1, 0, -1/2, 0}, 
  {0, 0, 0, 1/2, -1/2, 1/2, -1/2, 0, 1/2, 0, 1/2, -1}, 
  {0, 1, 0, 0, 1, -1, 1, -1, 0, 0, -1, 1}, {1, -1, 0, 0, 0, 1, -1, 1, -1, 0, 
   1, -1}, {0, 1, 0, 1, 0, -1, 1, -1, 0, 0, -1, 0}, 
  {1, -1, 0, -1, 0, 1, -1, 1, -1, 0, 0, 0}, {1, 1, 0, 1, 0, -1, 0, -1, 0, -1, 
   0, 0}}, {{0, -1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0}, 
  {0, 1, -1/2, 1/2, -1, 0, -1/2, 0, 1/2, 0, 1/2, -1/2}, 
  {0, 0, 1/2, 0, 1, -1/2, 1/2, -1/2, -1/2, 0, -1/2, 0}, 
  {0, 0, 0, 1, -1, 1, -1, 1, 0, 0, 0, -1}, {0, 1/2, 0, 0, 1/2, -1/2, 1, -1, 
   0, -1/2, 0, 1/2}, {1, -1, 0, 0, 0, 1, -1, 1, -1, 1, 0, -1}, 
  {0, 1, 0, 1, 0, -1, 1, -1, 0, -1, -1, 0}, {0, 0, 1, -1, 1, 0, 0, 1, -1, 1, 
   -1, 0}, {1, 1, -1, 1, 0, -1, 0, -1, 0, -1, 0, 0}}, 
 {{0, -1/2, 0, 0, 1, 0, 1/2, 0, -1/2, 0, -1/2, 0}, 
  {0, 1/2, 0, 1, -1, -1/2, -1/2, 0, 1/2, 0, 1/2, -1/2}, 
  {0, 0, 1/2, -1/2, 1/2, 0, 1/2, 0, -1, 0, -1/2, 0}, 
  {1/2, 0, 0, 1/2, -1/2, 1/2, -1, 0, 1/2, 0, 1/2, -1}, 
  {0, 1, 0, 1, 1, -1, 1, -1, 0, -1, -1, 1}, {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 
   1, -1/2, 1/2, 0, -1/2}, {0, 1, 0, 1, 0, -1, 1, -1, -1, 0, -1, 0}, 
  {1, -1, 1, -1, 0, 1, -1, 1, -1, 0, 0, -1}, {1/2, 1, -1/2, 1/2, -1/2, 0, 0, 
   -1/2, 1/2, -1/2, 0, 0}}, {{0, -1/2, 1/2, 0, 1, -1/2, 1/2, 0, -1/2, 0, 
   -1/2, 0}, {0, 2/3, -1/3, 2/3, -1, 0, -1/3, 0, 1/3, 0, 1/3, -1/3}, 
  {0, 0, 1/2, -1/2, 1, -1/2, 1/2, -1/2, -1/2, 0, -1/2, 0}, 
  {1/2, 0, 0, 1/2, -1/2, 1/2, -1, 1/2, 0, 0, 0, -1/2}, 
  {0, 1/2, 0, 1/2, 1/2, -1/2, 1, -1, 0, -1, 0, 1/2}, 
  {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, -1/2, 1, -1/2, -1/2}, 
  {0, 1, 0, 1, 0, -1, 1, -1, -1, -1, -1, 0}, {0, 0, 1, -1/2, 1/2, 0, 0, 1/2, 
   -1/2, 1/2, -1/2, -1/2}, {1/2, 1, -1, 1/2, -1/2, 0, 0, -1/2, 1/2, -1/2, 0, 
   0}}, {{0, 0, 0, -1, 1, 0, 1, 0, -1, 0, -1, 0}, 
  {1/2, 0, 0, 1/2, -1/2, 0, -1, 0, 1/2, 0, 1/2, -1/2}, 
  {0, 1, 0, 1, 0, 0, 1, 0, -1, -1, -1, 0}, {1, -1, 0, -1, 0, 1, 0, 1, 0, 1, 
   0, -1}, {0, 1, 0, 1, 0, -1, 0, 0, -1, 0, -1, 0}, 
  {1, -1, 1, -1, 0, 1, 0, 1, -1, 0, 0, -1}, {0, 1, -1/2, 1/2, -1/2, 0, 0, 
   -1/2, 1/2, 0, 0, 0}, {1, -1, 0, -1, 1, 0, 0, 1, -1, 0, -1, 0}, 
  {0, 1/2, 0, 1, -1, 0, -1/2, 0, 1/2, 0, 1/2, -1/2}}, 
 {{0, 0, 0, -1/2, 1/2, 0, 0, 1/2, -1/2, 1/2, -1, 0}, 
  {1, 0, 0, 1, -1, 0, -1, 0, 1, -1, 1, -1}, {0, 1, 0, 1, 0, 0, 1, 0, -1, 0, 
   -1, 0}, {1, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1, -1}, 
  {0, 1, 1, 1, 0, -1, 0, 0, -1, 0, -1, 0}, {1/2, -1/2, 0, -1/2, 0, 1, 0, 1/2, 
   -1/2, 0, 0, -1/2}, {0, 1, 0, 1, 0, -1, 0, -1, 1, 0, 0, 0}, 
  {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, -1, 0, -1/2, 0}, 
  {0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1}}, 
 {{0, 0, 0, 0, -1, 1, 0, 1, 0, 1, 0, -1}, {0, 1, 0, 0, 1, -1, 1, -1, -1, 0, 
   -1, 0}, {1, -1, 1, 0, 0, 1, -1, 1, -1, 0, 0, -1}, 
  {0, 1, -1/2, 1/2, -1/2, 0, 1/2, -1/2, 1/2, -1/2, 0, 0}, 
  {1, -1, 0, -1, 1, 0, 0, 1, -1, 1, -1, 0}, {0, 1/2, 0, 1, -1/2, -1/2, 0, 
   -1/2, 0, -1/2, 0, 0}, {0, 0, 1, -1, 1, 0, 1, 0, -1, 0, -1, 0}, 
  {1/2, 1/2, -1/2, 1/2, -1/2, 0, -1, 0, 1/2, 0, 1/2, -1/2}, 
  {0, 0, 1, 1, 1, -1, 1, 0, -1, -1, -1, 0}}, 
 {{0, 0, 0, 0, 1, 0, 1, 0, -1, 0, -1, 0}, {0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 
   -1}, {0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0}, 
  {1, -1, 0, 0, 0, 1, -1, 0, 0, 0, 1, -1}, {0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 
   -1, 0}, {1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0}, 
  {0, 1, 0, 1, 0, -1, 0, -1, 0, 0, 0, 0}, {1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 
   -1, 0}, {0, 1, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1}}, 
 {{0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 1, -1}, {0, 1, 0, 0, 1, -1, 1, -1, 0, 0, 
   -1, 0}, {1, -1, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0}, 
  {0, 1, 0, 1, 0, -1, 1, -1, 0, -1, 0, 0}, {1, -1, 0, -1, 0, 1, 0, 1, -1, 1, 
   -1, 0}, {0, 1, 0, 1, 0, -1, 0, -1, 0, -1, 0, 0}, 
  {0, 0, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0}, {0, 1, -1, 1, -1, 0, -1, 0, 1, 0, 
   1, -1}, {0, 0, 1, 0, 1, -1, 1, 0, -1, 0, -1, 0}}, 
 {{0, 0, 1/2, -1/2, 1/2, -1/2, 0, 1/2, -1/2, 1/2, -1, 0}, 
  {1, 0, 0, 1, -1, 1, -1, 0, 0, -1, 1, -1}, {0, 1, 0, 1, 1, -1, 1, -1, 0, 0, 
   -1, 0}, {1, 0, -1, 0, -1, 0, -1, 1, 0, 0, 0, 0}, 
  {0, 1, 1, 1, 0, -1, 1, -1, -1, -1, 0, 0}, {1/2, -1/2, 0, -1/2, 0, 1, 0, 
   1/2, -1/2, 1/2, -1/2, -1/2}, {0, 1, 0, 1, 0, -1, 0, -1, 1, -1, 0, 0}, 
  {0, 0, 1/2, 0, 1/2, 0, 1/2, 1/2, -1, 0, -1/2, 0}, 
  {0, 1, -1, 1, -1, 0, 0, -1, 1, 0, 1, -1}}, 
 {{0, 0, 1/2, -1/2, 1/2, 0, 0, 1/2, -1/2, 1/2, -1, 0}, 
  {1, 1, -1, 1, -1, 0, -1, 0, 1, -1, 1, -1}, {0, 0, 1, 1, 1, -1, 1, 0, -1, 0, 
   -1, 0}, {0, 1/2, -1/2, 1/2, -1, 0, -1/2, 0, 1/2, 0, 1/2, -1/2}, 
  {0, 1, 1, 0, 1, -1, 1, -1, -1, 0, -1, 0}, {1/2, -1/2, 0, 0, 0, 1, -1/2, 
   1/2, -1/2, 0, 0, -1/2}, {0, 1, 0, 1, 0, -1, 1, -1, 1, -1, 0, 0}, 
  {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, -1, 1/2, -1/2, 0}, 
  {0, 1/2, 0, 1/2, 0, -1/2, 1/2, -1, 0, -1/2, 0, 0}}, 
 {{0, 0, 1/2, 0, 1, -1/2, 1/2, 0, -1/2, 0, -1/2, 0}, 
  {0, 1/2, -1/2, 1, -1, 0, -1/2, 0, 1/2, 0, 1/2, -1/2}, 
  {0, 0, 1, -1, 1, -1, 1, 0, -1, 0, -1, 0}, {1/2, 0, 0, 1/2, -1/2, 1/2, -1, 
   0, 0, 0, 1/2, -1/2}, {0, 1, 0, 1, 1, -1, 1, -1, 0, -1, -1, 0}, 
  {1/2, -1/2, 0, -1/2, 0, 1/2, 0, 1, -1/2, 1/2, -1/2, 0}, 
  {0, 1, 0, 1, 0, -1, 1, -1, -1, -1, 0, 0}, {1, -1, 1, -1, 0, 1, 0, 1, -1, 1, 
   -1, -1}, {0, 1, -1/2, 1/2, -1/2, 0, 0, -1/2, 1/2, -1/2, 0, 0}}, 
 {{0, 1/2, 0, 0, 1/2, 0, 1/2, 0, -1/2, 0, -1, 0}, 
  {1, -1, 0, 0, 0, 1, -1, 1, 0, 0, 1, -1}, {0, 1, 0, 1, 0, -1, 1, 0, -1, 0, 
   -1, 0}, {1, -1, 0, 0, -1, 1, -1, 0, 0, 0, 1, -1}, 
  {0, 1, 0, 1/2, 0, -1/2, 0, -1/2, 0, 0, -1/2, 0}, 
  {1, -1, 0, -1, 1, 1, 0, 1, -1, 0, -1, 0}, {0, 1/2, 0, 1, -1/2, -1/2, -1/2, 
   0, 1/2, 0, 1/2, -1/2}, {1/2, -1/2, 0, -1/2, 0, 1/2, 1/2, 1/2, -1, 0, -1/2, 
   0}, {0, 1, 0, 1, -1, 0, -1, -1, 1, 0, 1, -1}}, 
 {{0, 1/2, 0, 0, 1/2, 0, 1, -1/2, -1/2, 0, -1/2, 0}, 
  {1/2, 0, -1/2, 1/2, -1/2, 0, -1, 0, 1/2, 0, 1/2, -1/2}, 
  {0, 1, 1, 1, 0, -1, 1, 0, -1, -1, -1, 0}, {1/2, -1/2, 0, -1/2, 0, 1, 0, 
   1/2, -1/2, 1/2, 0, -1/2}, {0, 1/2, 0, 1/2, 1/2, -1, 0, -1/2, 0, 0, -1/2, 
   0}, {1/2, -1/2, 1/2, -1/2, 0, 1/2, 0, 1, -1, 0, -1/2, 0}, 
  {0, 1, -1/2, 1/2, -1/2, 0, 0, -1/2, 1/2, 0, 1/2, -1/2}, 
  {1/2, -1/2, 0, -1/2, 1/2, 0, 0, 1/2, -1/2, 1/2, -1, 0}, 
  {0, 1/2, 0, 1, -1, 0, -1/2, 0, 1/2, -1/2, 1/2, -1/2}}};


basisTransformations = {SparseArray[Automatic, {10, 140}, 0, 
  {1, {{0, 120, 232, 300, 336, 364, 392, 428, 456, 484, 518}, {{1}, {2}, {3}, 
    {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, 
    {17}, {18}, {19}, {20}, {21}, {22}, {23}, {24}, {25}, {27}, {28}, {29}, 
    {30}, {32}, {33}, {35}, {36}, {37}, {38}, {39}, {40}, {42}, {43}, {44}, 
    {46}, {47}, {48}, {49}, {51}, {52}, {53}, {54}, {55}, {56}, {57}, {60}, 
    {61}, {62}, {63}, {64}, {65}, {66}, {67}, {68}, {69}, {70}, {71}, {72}, 
    {73}, {74}, {75}, {76}, {78}, {79}, {81}, {82}, {83}, {84}, {85}, {87}, 
    {88}, {89}, {92}, {93}, {95}, {96}, {97}, {98}, {99}, {100}, {101}, 
    {102}, {103}, {104}, {105}, {106}, {107}, {108}, {109}, {110}, {111}, 
    {113}, {114}, {115}, {116}, {117}, {118}, {119}, {120}, {122}, {123}, 
    {125}, {126}, {127}, {128}, {129}, {130}, {131}, {133}, {134}, {135}, 
    {137}, {138}, {140}, {1}, {2}, {3}, {4}, {5}, {7}, {8}, {9}, {10}, {11}, 
    {12}, {13}, {14}, {15}, {16}, {17}, {19}, {20}, {21}, {22}, {23}, {24}, 
    {26}, {27}, {29}, {30}, {32}, {33}, {35}, {37}, {38}, {39}, {42}, {43}, 
    {44}, {46}, {47}, {48}, {49}, {51}, {52}, {53}, {54}, {55}, {58}, {60}, 
    {61}, {62}, {63}, {64}, {65}, {66}, {67}, {68}, {69}, {70}, {71}, {72}, 
    {73}, {74}, {75}, {76}, {78}, {79}, {81}, {82}, {83}, {84}, {85}, {87}, 
    {88}, {89}, {92}, {93}, {95}, {96}, {97}, {98}, {99}, {100}, {101}, 
    {102}, {103}, {104}, {105}, {106}, {107}, {108}, {109}, {110}, {111}, 
    {113}, {114}, {115}, {116}, {117}, {119}, {120}, {122}, {123}, {125}, 
    {126}, {127}, {128}, {129}, {130}, {131}, {133}, {134}, {135}, {138}, 
    {139}, {1}, {2}, {3}, {4}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, 
    {23}, {24}, {29}, {30}, {41}, {42}, {45}, {46}, {47}, {48}, {49}, {50}, 
    {51}, {52}, {59}, {60}, {61}, {62}, {63}, {64}, {65}, {66}, {67}, {68}, 
    {75}, {76}, {77}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {97}, {98}, 
    {99}, {100}, {101}, {102}, {103}, {104}, {113}, {114}, {115}, {116}, 
    {119}, {120}, {127}, {128}, {129}, {130}, {133}, {134}, {135}, {136}, 
    {63}, {64}, {65}, {66}, {67}, {68}, {69}, {70}, {71}, {72}, {73}, {74}, 
    {95}, {96}, {97}, {98}, {101}, {102}, {105}, {106}, {107}, {108}, {113}, 
    {114}, {115}, {116}, {117}, {118}, {125}, {126}, {127}, {128}, {129}, 
    {130}, {131}, {132}, {23}, {24}, {25}, {26}, {27}, {28}, {51}, {52}, 
    {55}, {56}, {57}, {58}, {59}, {60}, {95}, {96}, {113}, {114}, {115}, 
    {116}, {117}, {118}, {119}, {120}, {121}, {122}, {123}, {124}, {9}, {10}, 
    {15}, {16}, {19}, {20}, {53}, {54}, {77}, {78}, {79}, {80}, {97}, {98}, 
    {99}, {100}, {101}, {102}, {103}, {104}, {105}, {106}, {107}, {108}, 
    {109}, {110}, {111}, {112}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, 
    {42}, {43}, {44}, {45}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {53}, 
    {54}, {55}, {56}, {57}, {58}, {59}, {60}, {61}, {62}, {77}, {78}, {79}, 
    {80}, {91}, {92}, {93}, {94}, {1}, {2}, {7}, {8}, {13}, {14}, {17}, {18}, 
    {35}, {36}, {37}, {38}, {41}, {42}, {49}, {50}, {63}, {64}, {65}, {66}, 
    {69}, {70}, {75}, {76}, {87}, {88}, {89}, {90}, {3}, {4}, {5}, {6}, {11}, 
    {12}, {21}, {22}, {39}, {40}, {43}, {44}, {45}, {46}, {47}, {48}, {67}, 
    {68}, {71}, {72}, {73}, {74}, {81}, {82}, {83}, {84}, {85}, {86}, {1}, 
    {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, {14}, 
    {15}, {16}, {17}, {18}, {19}, {20}, {21}, {22}, {23}, {24}, {25}, {26}, 
    {27}, {28}, {29}, {30}, {31}, {32}, {33}, {34}}}, {5, -4, 5, -4, 2, -1, 
   3, -2, 5, -4, 4, -3, 6, -5, 6, -5, 2, -1, 3, -2, 3, -2, 4, -3, 1, 2, -1, 
   3, -2, 1, 1, 2, -1, 3, -2, 2, -1, 1, 3, -2, 1, -1, 2, 1, -1, 2, 3, -2, 2, 
   -1, 1, 1, -2, 3, 7, -6, 6, -5, 6, -5, 4, -3, 4, -3, 3, -2, 4, -3, 1, 1, 3, 
   -2, 4, -3, 1, 2, -1, 1, 1, 1, 3, -2, 7, -6, 4, -3, 6, -5, 5, -4, 5, -4, 4, 
   -3, 2, -1, 1, 6, -5, 5, -4, 2, -1, 3, -2, 1, 1, 2, -1, 5, -4, 4, -3, 1, 2, 
   -1, 1, -1, 2, 1, 3, -2, 3, -2, 1, 2, -1, 3, -2, 2, -1, 4, -3, 4, -3, 1, 2, 
   -1, 2, -1, 2, -1, 1, 1, 2, -1, 1, 1, 1, 2, -1, 1, 1, 2, -1, 1, -1, 2, 1, 
   -1, 2, 2, -1, 1, 1, 1, -1, 2, 5, -4, 4, -3, 4, -3, 3, -2, 3, -2, 2, -1, 3, 
   -2, 1, 1, 2, -1, 3, -2, 1, 2, -1, 1, 1, 1, 2, -1, 5, -4, 3, -2, 4, -3, 4, 
   -3, 4, -3, 3, -2, 2, -1, 1, 4, -3, 3, -2, 1, 2, -1, 1, 1, 2, -1, 4, -3, 3, 
   -2, 1, 2, -1, 1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 
   1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1}}], 
 SparseArray[Automatic, {6, 28}, 0, {1, {{0, 16, 31, 47, 59, 73, 81}, {{2}, 
    {3}, {6}, {7}, {10}, {11}, {14}, {15}, {16}, {18}, {19}, {21}, {23}, 
    {24}, {25}, {28}, {1}, {3}, {5}, {7}, {9}, {11}, {13}, {16}, {17}, {19}, 
    {21}, {23}, {24}, {25}, {27}, {1}, {2}, {3}, {4}, {7}, {8}, {13}, {14}, 
    {15}, {16}, {17}, {18}, {23}, {24}, {25}, {26}, {1}, {2}, {5}, {6}, {7}, 
    {8}, {9}, {10}, {13}, {14}, {21}, {22}, {1}, {2}, {3}, {4}, {5}, {6}, 
    {7}, {8}, {15}, {16}, {17}, {18}, {19}, {20}, {1}, {2}, {3}, {4}, {9}, 
    {10}, {11}, {12}}}, {-1, -1, -1, -1, -1, -1, -1, 1, -2, -1, -1, -1, -2, 
   1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -2, 1, -1, -1, -1, 
   1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, 
   -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1}}], SparseArray[Automatic, {5, 18}, 0, 
  {1, {{0, 13, 22, 30, 38, 48}, {{1}, {2}, {3}, {4}, {6}, {7}, {8}, {9}, 
    {11}, {12}, {13}, {15}, {18}, {1}, {3}, {6}, {7}, {9}, {11}, {13}, {15}, 
    {17}, {1}, {2}, {7}, {8}, {11}, {12}, {15}, {16}, {1}, {2}, {3}, {4}, 
    {11}, {12}, {13}, {14}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, 
    {10}}}, {3, -2, 2, -1, 1, 2, -1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1}}], SparseArray[Automatic, {9, 112}, 0, 
  {1, {{0, 88, 165, 221, 277, 305, 333, 361, 389, 417}, {{1}, {2}, {3}, {4}, 
    {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, {17}, 
    {18}, {19}, {20}, {21}, {22}, {23}, {24}, {26}, {27}, {29}, {31}, {32}, 
    {33}, {36}, {37}, {38}, {40}, {41}, {42}, {43}, {45}, {46}, {47}, {48}, 
    {49}, {51}, {54}, {56}, {57}, {58}, {59}, {60}, {61}, {62}, {64}, {65}, 
    {66}, {67}, {68}, {69}, {70}, {72}, {73}, {75}, {76}, {77}, {78}, {79}, 
    {81}, {82}, {83}, {85}, {86}, {88}, {89}, {90}, {91}, {94}, {95}, {97}, 
    {98}, {99}, {100}, {101}, {102}, {103}, {106}, {107}, {109}, {110}, 
    {112}, {1}, {2}, {3}, {4}, {5}, {7}, {8}, {9}, {10}, {11}, {13}, {14}, 
    {15}, {16}, {17}, {19}, {20}, {21}, {22}, {23}, {26}, {27}, {30}, {31}, 
    {34}, {36}, {37}, {40}, {41}, {42}, {43}, {45}, {46}, {47}, {50}, {52}, 
    {54}, {56}, {57}, {58}, {59}, {61}, {62}, {64}, {65}, {66}, {67}, {69}, 
    {70}, {72}, {73}, {75}, {77}, {78}, {79}, {81}, {82}, {83}, {85}, {86}, 
    {88}, {89}, {90}, {92}, {94}, {95}, {97}, {98}, {99}, {100}, {101}, 
    {102}, {103}, {106}, {107}, {110}, {111}, {1}, {2}, {3}, {4}, {9}, {10}, 
    {11}, {12}, {13}, {14}, {15}, {16}, {23}, {24}, {29}, {30}, {31}, {32}, 
    {33}, {34}, {37}, {38}, {47}, {48}, {49}, {50}, {51}, {52}, {59}, {60}, 
    {61}, {62}, {63}, {64}, {67}, {68}, {69}, {70}, {75}, {76}, {77}, {78}, 
    {85}, {86}, {87}, {88}, {91}, {92}, {97}, {98}, {99}, {100}, {105}, 
    {106}, {107}, {108}, {9}, {10}, {15}, {16}, {19}, {20}, {29}, {30}, {31}, 
    {32}, {33}, {34}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, {43}, 
    {44}, {45}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {53}, {54}, {55}, 
    {56}, {57}, {58}, {61}, {62}, {63}, {64}, {65}, {66}, {85}, {86}, {87}, 
    {88}, {89}, {90}, {97}, {98}, {99}, {100}, {101}, {102}, {103}, {104}, 
    {47}, {48}, {49}, {50}, {51}, {52}, {53}, {54}, {55}, {56}, {57}, {58}, 
    {65}, {66}, {67}, {68}, {85}, {86}, {87}, {88}, {89}, {90}, {91}, {92}, 
    {93}, {94}, {95}, {96}, {1}, {2}, {7}, {8}, {13}, {14}, {17}, {18}, {29}, 
    {30}, {31}, {32}, {35}, {36}, {43}, {44}, {47}, {48}, {49}, {50}, {53}, 
    {54}, {69}, {70}, {81}, {82}, {83}, {84}, {3}, {4}, {5}, {6}, {11}, {12}, 
    {21}, {22}, {33}, {34}, {37}, {38}, {39}, {40}, {41}, {42}, {51}, {52}, 
    {55}, {56}, {57}, {58}, {75}, {76}, {77}, {78}, {79}, {80}, {29}, {30}, 
    {31}, {32}, {33}, {34}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, 
    {43}, {44}, {45}, {46}, {59}, {60}, {61}, {62}, {63}, {64}, {71}, {72}, 
    {73}, {74}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, 
    {12}, {13}, {14}, {15}, {16}, {17}, {18}, {19}, {20}, {21}, {22}, {23}, 
    {24}, {25}, {26}, {27}, {28}}}, {4, -3, 4, -3, 2, -1, 3, -2, 4, -3, 3, 
   -2, 5, -4, 5, -4, 2, -1, 3, -2, 3, -2, 2, -1, 1, 1, 1, 2, -1, 1, 1, 2, -1, 
   1, -1, 2, 1, -2, 3, 2, -1, 1, 1, 1, 1, -1, 2, 2, -1, -1, 2, 1, -2, 3, 2, 
   -1, 3, -2, 1, 1, 2, -1, 3, -2, 1, 2, -1, 1, -1, 2, 1, -3, 4, 1, 1, 1, 3, 
   -2, 4, -3, 2, -1, 1, 1, 1, -1, 2, 1, 2, -1, 2, -1, 1, 2, -1, 2, -1, 1, 3, 
   -2, 3, -2, 1, 2, -1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 2, 1, -1, 2, 1, 
   1, 1, 1, 1, -1, 2, 1, -1, 2, 1, -1, 2, 1, 2, -1, 1, 1, 1, 2, -1, 1, 2, -1, 
   1, -1, 2, 1, -2, 3, 1, 1, 1, 2, -1, 3, -2, 2, -1, 1, 1, 1, 1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1}}], 
 SparseArray[Automatic, {7, 36}, 0, {1, {{0, 24, 42, 60, 68, 76, 94, 104}, 
    {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {13}, {15}, 
    {16}, {17}, {19}, {21}, {23}, {25}, {27}, {29}, {32}, {33}, {36}, {2}, 
    {4}, {5}, {8}, {9}, {12}, {14}, {15}, {18}, {20}, {22}, {23}, {25}, {27}, 
    {29}, {32}, {33}, {35}, {1}, {2}, {3}, {4}, {7}, {8}, {11}, {12}, {17}, 
    {18}, {19}, {20}, {21}, {22}, {31}, {32}, {33}, {34}, {1}, {2}, {9}, 
    {10}, {11}, {12}, {29}, {30}, {3}, {4}, {5}, {6}, {21}, {22}, {27}, {28}, 
    {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {13}, {14}, {15}, 
    {16}, {19}, {20}, {25}, {26}, {7}, {8}, {13}, {14}, {15}, {16}, {17}, 
    {18}, {23}, {24}}}, {2, -1, 2, -1, 2, -1, 2, -1, 2, -1, 1, 1, 2, -1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1}}], SparseArray[Automatic, {10, 92}, 0, 
  {1, {{0, 57, 105, 157, 181, 205, 225, 245, 261, 277, 301}, {{1}, {2}, {4}, 
    {5}, {7}, {8}, {9}, {10}, {11}, {13}, {15}, {17}, {19}, {20}, {22}, {23}, 
    {26}, {27}, {29}, {30}, {31}, {32}, {33}, {34}, {36}, {37}, {39}, {41}, 
    {43}, {45}, {48}, {50}, {51}, {52}, {53}, {56}, {57}, {59}, {61}, {63}, 
    {64}, {66}, {68}, {69}, {70}, {71}, {72}, {73}, {75}, {78}, {79}, {81}, 
    {83}, {86}, {87}, {89}, {92}, {1}, {3}, {5}, {7}, {9}, {11}, {13}, {15}, 
    {17}, {19}, {21}, {23}, {26}, {28}, {29}, {31}, {33}, {34}, {35}, {37}, 
    {38}, {39}, {41}, {44}, {45}, {48}, {49}, {51}, {53}, {55}, {57}, {59}, 
    {62}, {63}, {65}, {68}, {69}, {71}, {74}, {75}, {78}, {79}, {81}, {83}, 
    {85}, {87}, {89}, {91}, {3}, {4}, {5}, {6}, {11}, {12}, {13}, {14}, {15}, 
    {16}, {17}, {18}, {21}, {22}, {23}, {24}, {25}, {26}, {35}, {36}, {37}, 
    {38}, {39}, {40}, {45}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {53}, 
    {54}, {55}, {56}, {63}, {64}, {65}, {66}, {67}, {68}, {71}, {72}, {75}, 
    {76}, {77}, {78}, {85}, {86}, {89}, {90}, {43}, {44}, {45}, {46}, {47}, 
    {48}, {49}, {50}, {61}, {62}, {67}, {68}, {69}, {70}, {73}, {74}, {75}, 
    {76}, {77}, {78}, {85}, {86}, {87}, {88}, {17}, {18}, {19}, {20}, {21}, 
    {22}, {23}, {24}, {25}, {26}, {27}, {28}, {29}, {30}, {31}, {32}, {39}, 
    {40}, {53}, {54}, {65}, {66}, {83}, {84}, {7}, {8}, {15}, {16}, {25}, 
    {26}, {27}, {28}, {29}, {30}, {39}, {40}, {61}, {62}, {63}, {64}, {67}, 
    {68}, {81}, {82}, {9}, {10}, {13}, {14}, {31}, {32}, {53}, {54}, {69}, 
    {70}, {71}, {72}, {73}, {74}, {75}, {76}, {77}, {78}, {79}, {80}, {3}, 
    {4}, {11}, {12}, {17}, {18}, {21}, {22}, {45}, {46}, {49}, {50}, {55}, 
    {56}, {59}, {60}, {1}, {2}, {5}, {6}, {19}, {20}, {23}, {24}, {43}, {44}, 
    {47}, {48}, {51}, {52}, {57}, {58}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, 
    {8}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, {33}, {34}, {35}, 
    {36}, {37}, {38}, {41}, {42}}}, {2, -1, 1, 1, 2, -1, 2, -1, 1, 1, 1, 1, 
   2, -1, 1, 1, 1, 1, 2, -1, 2, -1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 
   1, 1, 1, 1, 2, -1, 1, 1, 2, -1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 2, -1, 1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -2, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 2, -2, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 2, -2, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 
   1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1}}], SparseArray[Automatic, {6, 28}, 0, 
  {1, {{0, 19, 34, 44, 60, 72, 80}, {{1}, {4}, {5}, {6}, {7}, {8}, {9}, {11}, 
    {12}, {14}, {15}, {17}, {18}, {20}, {21}, {22}, {23}, {25}, {28}, {1}, 
    {3}, {5}, {7}, {9}, {11}, {13}, {15}, {18}, {19}, {21}, {22}, {23}, {25}, 
    {27}, {5}, {6}, {13}, {14}, {17}, {18}, {19}, {20}, {25}, {26}, {1}, {2}, 
    {3}, {4}, {5}, {6}, {11}, {12}, {17}, {18}, {19}, {20}, {21}, {22}, {23}, 
    {24}, {1}, {2}, {5}, {6}, {7}, {8}, {11}, {12}, {13}, {14}, {15}, {16}, 
    {1}, {2}, {3}, {4}, {7}, {8}, {9}, {10}}}, {1, 1, -1, 2, 2, -1, 1, 2, -1, 
   1, 1, -1, 2, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 
   1, -1, -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1}}], SparseArray[Automatic, {8, 52}, 0, 
  {1, {{0, 39, 73, 97, 109, 135, 147, 155, 163}, {{1}, {2}, {3}, {4}, {5}, 
    {6}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, {15}, {16}, {17}, {20}, {21}, 
    {22}, {23}, {24}, {25}, {26}, {27}, {29}, {30}, {31}, {33}, {35}, {37}, 
    {39}, {40}, {41}, {43}, {44}, {45}, {47}, {49}, {52}, {2}, {3}, {5}, {7}, 
    {9}, {11}, {12}, {13}, {15}, {16}, {17}, {18}, {19}, {21}, {23}, {24}, 
    {25}, {28}, {29}, {31}, {33}, {35}, {37}, {38}, {39}, {40}, {41}, {43}, 
    {44}, {45}, {47}, {49}, {50}, {51}, {1}, {2}, {3}, {4}, {11}, {12}, {13}, 
    {14}, {15}, {16}, {17}, {18}, {19}, {20}, {25}, {26}, {27}, {28}, {29}, 
    {30}, {37}, {38}, {47}, {48}, {15}, {16}, {21}, {22}, {23}, {24}, {37}, 
    {38}, {43}, {44}, {45}, {46}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, 
    {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, {21}, {22}, {23}, {24}, 
    {25}, {26}, {39}, {40}, {41}, {42}, {7}, {8}, {11}, {12}, {13}, {14}, 
    {17}, {18}, {19}, {20}, {35}, {36}, {3}, {4}, {5}, {6}, {29}, {30}, {33}, 
    {34}, {1}, {2}, {9}, {10}, {27}, {28}, {31}, {32}}}, {2, -1, 3, -2, 2, 
   -1, 2, -1, 2, -1, 2, -1, 1, 2, -1, 1, 1, 2, -1, 3, -2, 2, -1, 1, 2, -1, 1, 
   1, 1, 1, 2, -1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 2, -1, 2, 
   -1, 1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 2, -1, 2, -1, 1, 2, -1, 1, 1, 2, -1, 1, 
   -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 1, 
   -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1}}], SparseArray[Automatic, {8, 44}, 0, 
  {1, {{0, 34, 66, 74, 96, 116, 124, 132, 154}, {{1}, {2}, {3}, {4}, {5}, 
    {6}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, {17}, {18}, {20}, 
    {21}, {23}, {24}, {25}, {26}, {27}, {29}, {30}, {31}, {33}, {34}, {35}, 
    {38}, {39}, {41}, {44}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, 
    {10}, {11}, {12}, {13}, {14}, {15}, {16}, {17}, {18}, {19}, {21}, {23}, 
    {25}, {26}, {27}, {29}, {31}, {34}, {35}, {38}, {39}, {41}, {43}, {17}, 
    {18}, {19}, {20}, {33}, {34}, {41}, {42}, {1}, {2}, {3}, {4}, {9}, {10}, 
    {11}, {12}, {13}, {14}, {15}, {16}, {17}, {18}, {19}, {20}, {29}, {30}, 
    {37}, {38}, {39}, {40}, {1}, {2}, {5}, {6}, {9}, {10}, {11}, {12}, {19}, 
    {20}, {23}, {24}, {25}, {26}, {29}, {30}, {33}, {34}, {35}, {36}, {3}, 
    {4}, {11}, {12}, {23}, {24}, {31}, {32}, {1}, {2}, {13}, {14}, {25}, 
    {26}, {27}, {28}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, 
    {11}, {12}, {13}, {14}, {15}, {16}, {17}, {18}, {19}, {20}, {21}, {22}}}, 
   {-4, 3, -2, 1, -3, 2, -2, 1, -2, 1, -3, 2, -2, 1, -1, -2, 1, -1, -1, -2, 
   1, -3, 2, -1, -2, 1, -1, 1, -2, -1, -1, -1, -1, -1, -3, 2, -2, 1, -2, 1, 
   -2, 1, -2, 1, -2, 1, -2, 1, -2, 1, -2, 1, -1, -1, -1, -2, 1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1}}], SparseArray[Automatic, {7, 40}, 
  0, {1, {{0, 22, 46, 62, 82, 94, 102, 110}, {{2}, {3}, {5}, {7}, {9}, {11}, 
    {12}, {13}, {15}, {17}, {20}, {21}, {23}, {25}, {27}, {28}, {29}, {32}, 
    {33}, {35}, {37}, {40}, {2}, {3}, {6}, {7}, {10}, {11}, {14}, {16}, {17}, 
    {18}, {19}, {21}, {23}, {25}, {26}, {27}, {28}, {29}, {32}, {33}, {35}, 
    {37}, {38}, {39}, {1}, {2}, {3}, {4}, {7}, {8}, {15}, {16}, {17}, {18}, 
    {19}, {20}, {25}, {26}, {35}, {36}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, 
    {8}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, {31}, {32}, {33}, 
    {34}, {7}, {8}, {11}, {12}, {13}, {14}, {25}, {26}, {27}, {28}, {29}, 
    {30}, {3}, {4}, {5}, {6}, {17}, {18}, {23}, {24}, {1}, {2}, {9}, {10}, 
    {19}, {20}, {21}, {22}}}, {1, 1, 1, 1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 2, 
   -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 1, 1, 2, -1, 2, 
   -1, 1, 1, 1, 1, 2, -1, 1, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1}}], SparseArray[Automatic, {5, 20}, 0, 
  {1, {{0, 14, 25, 37, 47, 57}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {10}, 
    {11}, {12}, {13}, {15}, {17}, {20}, {1}, {3}, {4}, {5}, {7}, {9}, {12}, 
    {13}, {15}, {17}, {19}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, 
    {12}, {17}, {18}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {15}, {16}, 
    {1}, {2}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, {14}}}, {2, -1, 3, -2, 
   2, -1, 1, 1, -1, 2, 1, 1, 1, 1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 
   -1, 1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1}}], SparseArray[Automatic, {5, 18}, 0, 
  {1, {{0, 14, 24, 34, 44, 52}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, 
    {10}, {11}, {13}, {15}, {18}, {1}, {3}, {5}, {7}, {8}, {9}, {11}, {13}, 
    {15}, {17}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {15}, {16}, {1}, 
    {2}, {3}, {4}, {7}, {8}, {9}, {10}, {13}, {14}, {1}, {2}, {3}, {4}, {5}, 
    {6}, {11}, {12}}}, {-2, 1, -3, 2, -2, 1, -3, 2, -2, 1, -1, -1, -1, -1, 
   -1, -1, -1, -2, 1, -1, -1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1}}], 
 SparseArray[Automatic, {6, 28}, 0, {1, {{0, 14, 29, 39, 59, 69, 83}, {{2}, 
    {4}, {6}, {7}, {10}, {11}, {13}, {16}, {17}, {20}, {21}, {23}, {25}, 
    {28}, {1}, {3}, {6}, {7}, {9}, {11}, {13}, {15}, {17}, {18}, {19}, {21}, 
    {23}, {25}, {27}, {3}, {4}, {5}, {6}, {11}, {12}, {19}, {20}, {25}, {26}, 
    {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {15}, 
    {16}, {17}, {18}, {19}, {20}, {23}, {24}, {1}, {2}, {7}, {8}, {15}, {16}, 
    {17}, {18}, {21}, {22}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, 
    {10}, {11}, {12}, {13}, {14}}}, {-1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -2, 1, -1, -1, -1, -1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, -2, 2, -2, 2, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1}}], 
 SparseArray[Automatic, {10, 92}, 0, 
  {1, {{0, 61, 115, 143, 193, 225, 245, 265, 289, 309, 329}, {{1}, {3}, {4}, 
    {5}, {7}, {9}, {12}, {13}, {14}, {15}, {18}, {19}, {21}, {22}, {24}, 
    {26}, {27}, {30}, {31}, {34}, {35}, {38}, {40}, {41}, {42}, {43}, {46}, 
    {47}, {48}, {49}, {50}, {51}, {52}, {53}, {54}, {55}, {57}, {58}, {59}, 
    {60}, {61}, {63}, {65}, {66}, {67}, {68}, {69}, {70}, {71}, {74}, {75}, 
    {78}, {79}, {80}, {81}, {83}, {84}, {85}, {87}, {89}, {92}, {1}, {2}, 
    {3}, {5}, {7}, {9}, {11}, {13}, {14}, {15}, {17}, {20}, {21}, {23}, {26}, 
    {27}, {29}, {31}, {33}, {35}, {37}, {40}, {41}, {42}, {43}, {44}, {45}, 
    {47}, {49}, {52}, {53}, {55}, {57}, {58}, {59}, {61}, {63}, {65}, {66}, 
    {67}, {68}, {69}, {70}, {71}, {73}, {75}, {77}, {79}, {81}, {83}, {85}, 
    {87}, {89}, {91}, {7}, {8}, {17}, {18}, {23}, {24}, {27}, {28}, {41}, 
    {42}, {47}, {48}, {53}, {54}, {61}, {62}, {65}, {66}, {73}, {74}, {79}, 
    {80}, {81}, {82}, {83}, {84}, {89}, {90}, {1}, {2}, {5}, {6}, {11}, {12}, 
    {13}, {14}, {17}, {18}, {19}, {20}, {21}, {22}, {27}, {28}, {29}, {30}, 
    {31}, {32}, {33}, {34}, {37}, {38}, {39}, {40}, {41}, {42}, {43}, {44}, 
    {45}, {46}, {47}, {48}, {49}, {50}, {57}, {58}, {59}, {60}, {61}, {62}, 
    {77}, {78}, {79}, {80}, {81}, {82}, {87}, {88}, {9}, {10}, {11}, {12}, 
    {15}, {16}, {19}, {20}, {21}, {22}, {23}, {24}, {25}, {26}, {27}, {28}, 
    {29}, {30}, {31}, {32}, {39}, {40}, {51}, {52}, {77}, {78}, {81}, {82}, 
    {83}, {84}, {85}, {86}, {7}, {8}, {17}, {18}, {23}, {24}, {27}, {28}, 
    {57}, {58}, {59}, {60}, {61}, {62}, {67}, {68}, {73}, {74}, {75}, {76}, 
    {1}, {2}, {9}, {10}, {11}, {12}, {13}, {14}, {41}, {42}, {43}, {44}, 
    {45}, {46}, {65}, {66}, {69}, {70}, {71}, {72}, {9}, {10}, {11}, {12}, 
    {15}, {16}, {19}, {20}, {21}, {22}, {23}, {24}, {25}, {26}, {27}, {28}, 
    {37}, {38}, {39}, {40}, {51}, {52}, {63}, {64}, {3}, {4}, {5}, {6}, {15}, 
    {16}, {19}, {20}, {21}, {22}, {25}, {26}, {47}, {48}, {49}, {50}, {53}, 
    {54}, {55}, {56}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {13}, {14}, 
    {17}, {18}, {29}, {30}, {31}, {32}, {33}, {34}, {35}, {36}}}, {1, 2, -1, 
   1, 1, 1, 1, 2, -1, 1, 1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 1, 
   3, -2, 2, -1, -1, 2, 2, -1, 1, 3, -2, 2, -1, 1, 1, 3, -2, 2, -1, 2, -1, 1, 
   1, 1, 1, 2, -1, 1, 2, -1, 1, 1, 1, 1, 2, -1, 1, 1, 1, 1, 1, 2, -1, 1, 1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 2, -1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 
   1, 1, 2, -1, 2, -1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, -1, 
   1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 
   1, -1, 1, 2, -2, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 2, -2, 
   1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1}}], SparseArray[Automatic, {7, 36}, 0, 
  {1, {{0, 22, 41, 65, 75, 93, 101, 111}, {{2}, {4}, {5}, {7}, {8}, {9}, 
    {11}, {13}, {14}, {15}, {16}, {18}, {20}, {21}, {23}, {24}, {25}, {28}, 
    {29}, {31}, {33}, {36}, {1}, {3}, {5}, {7}, {8}, {9}, {11}, {13}, {16}, 
    {17}, {19}, {21}, {23}, {25}, {27}, {29}, {31}, {33}, {35}, {1}, {2}, 
    {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {15}, {16}, {17}, 
    {18}, {19}, {20}, {23}, {24}, {27}, {28}, {33}, {34}, {1}, {2}, {7}, {8}, 
    {11}, {12}, {17}, {18}, {31}, {32}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, 
    {8}, {9}, {10}, {11}, {12}, {13}, {14}, {27}, {28}, {29}, {30}, {9}, 
    {10}, {13}, {14}, {23}, {24}, {25}, {26}, {3}, {4}, {5}, {6}, {15}, {16}, 
    {19}, {20}, {21}, {22}}}, {1, 1, 1, 2, -1, 1, 1, 2, -1, -1, 2, 1, 1, 1, 
   2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   1, 1, 1, 2, -2, 2, -2, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1}}], SparseArray[Automatic, {6, 28}, 0, 
  {1, {{0, 20, 37, 49, 59, 77, 85}, {{2}, {3}, {4}, {5}, {6}, {7}, {10}, 
    {11}, {12}, {13}, {14}, {15}, {16}, {18}, {19}, {20}, {21}, {23}, {25}, 
    {28}, {2}, {3}, {4}, {6}, {7}, {9}, {12}, {14}, {15}, {16}, {17}, {19}, 
    {20}, {21}, {23}, {25}, {27}, {1}, {2}, {3}, {4}, {13}, {14}, {15}, {16}, 
    {17}, {18}, {25}, {26}, {9}, {10}, {11}, {12}, {15}, {16}, {17}, {18}, 
    {23}, {24}, {1}, {2}, {3}, {4}, {5}, {6}, {9}, {10}, {11}, {12}, {13}, 
    {14}, {15}, {16}, {19}, {20}, {21}, {22}, {1}, {2}, {3}, {4}, {5}, {6}, 
    {7}, {8}}}, {-1, 2, -3, 1, -2, -1, -1, 1, -2, 1, -2, -2, 1, -1, -2, 1, 
   -1, -1, -1, -1, -1, 1, -2, -1, -1, -1, -1, -1, -2, 1, -1, -2, 1, -1, -1, 
   -1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, -1, 1, -2, 2, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1}}], SparseArray[Automatic, {7, 40}, 0, 
  {1, {{0, 26, 49, 69, 97, 109, 121, 141}, {{1}, {3}, {4}, {5}, {7}, {9}, 
    {10}, {11}, {14}, {15}, {16}, {17}, {19}, {21}, {23}, {24}, {25}, {26}, 
    {27}, {29}, {30}, {31}, {33}, {35}, {37}, {40}, {1}, {2}, {4}, {6}, {8}, 
    {10}, {12}, {14}, {15}, {18}, {19}, {22}, {23}, {25}, {27}, {29}, {30}, 
    {31}, {33}, {34}, {35}, {37}, {39}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, 
    {8}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, {33}, {34}, {37}, 
    {38}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, 
    {13}, {14}, {15}, {16}, {17}, {18}, {21}, {22}, {23}, {24}, {25}, {26}, 
    {33}, {34}, {35}, {36}, {3}, {4}, {5}, {6}, {15}, {16}, {25}, {26}, {29}, 
    {30}, {31}, {32}, {1}, {2}, {7}, {8}, {9}, {10}, {21}, {22}, {23}, {24}, 
    {27}, {28}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, 
    {12}, {13}, {14}, {15}, {16}, {17}, {18}, {19}, {20}}}, {-1, -2, 1, -1, 
   -1, -2, 1, -1, -1, -2, 1, -1, -1, -1, -2, 1, -2, 1, -1, -2, 1, -1, -1, -1, 
   -1, -1, 1, -2, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -2, 1, 
   -1, -2, 1, -1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, 1, -1, 1, -1, 2, -2, 2, -2, 1, -1, 1, -1, 2, -2, 2, -2, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1}}], 
 SparseArray[Automatic, {6, 28}, 0, {1, {{0, 16, 31, 45, 55, 73, 81}, {{1}, 
    {4}, {6}, {7}, {9}, {11}, {12}, {13}, {16}, {17}, {18}, {19}, {21}, {23}, 
    {25}, {28}, {1}, {3}, {5}, {7}, {9}, {11}, {13}, {14}, {15}, {17}, {20}, 
    {21}, {23}, {25}, {27}, {1}, {2}, {3}, {4}, {9}, {10}, {11}, {12}, {13}, 
    {14}, {15}, {16}, {25}, {26}, {9}, {10}, {11}, {12}, {17}, {18}, {19}, 
    {20}, {23}, {24}, {1}, {2}, {3}, {4}, {5}, {6}, {9}, {10}, {13}, {14}, 
    {15}, {16}, {17}, {18}, {19}, {20}, {21}, {22}, {1}, {2}, {3}, {4}, {5}, 
    {6}, {7}, {8}}}, {-1, -1, -1, -1, -1, -2, 1, -1, -1, -2, 1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -2, 1, -1, -1, -1, -1, -1, -1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, -1, 1, -2, 2, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1}}], SparseArray[Automatic, {6, 28}, 0, 
  {1, {{0, 16, 31, 41, 57, 75, 83}, {{1}, {4}, {6}, {7}, {9}, {10}, {11}, 
    {14}, {16}, {17}, {18}, {20}, {21}, {23}, {25}, {28}, {1}, {3}, {5}, {7}, 
    {9}, {10}, {11}, {13}, {15}, {18}, {19}, {21}, {23}, {25}, {27}, {9}, 
    {10}, {11}, {12}, {13}, {14}, {19}, {20}, {25}, {26}, {1}, {2}, {5}, {6}, 
    {9}, {10}, {11}, {12}, {15}, {16}, {17}, {18}, {19}, {20}, {23}, {24}, 
    {1}, {2}, {3}, {4}, {5}, {6}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, 
    {16}, {17}, {18}, {21}, {22}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}}}, 
   {-1, -1, -1, -1, -2, 1, -1, -1, -1, 1, -2, -1, -1, -1, -1, -1, -1, -1, -1, 
   -1, -2, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 
   1, -2, 2, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1}}], SparseArray[Automatic, {5, 18}, 0, 
  {1, {{0, 9, 18, 30, 40, 50}, {{2}, {4}, {5}, {8}, {9}, {12}, {13}, {15}, 
    {18}, {1}, {4}, {5}, {7}, {9}, {11}, {13}, {15}, {17}, {1}, {2}, {3}, 
    {4}, {5}, {6}, {7}, {8}, {11}, {12}, {15}, {16}, {1}, {2}, {3}, {4}, {5}, 
    {6}, {11}, {12}, {13}, {14}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, 
    {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -2, 1, 
   -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1}}], SparseArray[Automatic, {5, 18}, 0, 
  {1, {{0, 14, 24, 34, 44, 54}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, 
    {11}, {12}, {13}, {15}, {18}, {1}, {3}, {4}, {5}, {7}, {9}, {11}, {13}, 
    {15}, {17}, {1}, {2}, {3}, {4}, {7}, {8}, {11}, {12}, {15}, {16}, {1}, 
    {2}, {3}, {4}, {5}, {6}, {11}, {12}, {13}, {14}, {1}, {2}, {3}, {4}, {5}, 
    {6}, {7}, {8}, {9}, {10}}}, {3, -2, 4, -3, 2, -1, 2, -1, 1, 2, -1, 1, 1, 
   1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1}}], 
 SparseArray[Automatic, {9, 112}, 0, 
  {1, {{0, 97, 189, 245, 273, 317, 345, 373, 401, 429}, {{1}, {2}, {3}, {4}, 
    {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, {17}, 
    {18}, {19}, {20}, {21}, {22}, {23}, {24}, {26}, {27}, {29}, {30}, {31}, 
    {32}, {33}, {34}, {36}, {37}, {38}, {40}, {41}, {42}, {43}, {45}, {46}, 
    {47}, {48}, {50}, {51}, {53}, {54}, {55}, {56}, {57}, {58}, {59}, {60}, 
    {61}, {62}, {63}, {64}, {65}, {66}, {68}, {69}, {71}, {72}, {73}, {74}, 
    {75}, {77}, {78}, {79}, {81}, {82}, {83}, {84}, {85}, {86}, {87}, {88}, 
    {89}, {90}, {91}, {92}, {93}, {94}, {95}, {97}, {98}, {99}, {100}, {101}, 
    {102}, {103}, {105}, {106}, {107}, {109}, {110}, {112}, {1}, {2}, {3}, 
    {4}, {5}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, {17}, 
    {19}, {20}, {21}, {22}, {23}, {24}, {26}, {27}, {29}, {31}, {32}, {33}, 
    {36}, {37}, {38}, {40}, {41}, {42}, {43}, {45}, {46}, {47}, {48}, {50}, 
    {51}, {53}, {54}, {55}, {56}, {57}, {58}, {59}, {60}, {61}, {62}, {63}, 
    {64}, {65}, {66}, {68}, {69}, {71}, {72}, {73}, {74}, {75}, {77}, {78}, 
    {79}, {81}, {82}, {83}, {84}, {85}, {86}, {87}, {88}, {89}, {90}, {91}, 
    {92}, {93}, {94}, {95}, {97}, {98}, {99}, {100}, {101}, {102}, {103}, 
    {105}, {106}, {107}, {110}, {111}, {1}, {2}, {3}, {4}, {9}, {10}, {11}, 
    {12}, {13}, {14}, {15}, {16}, {23}, {24}, {29}, {30}, {31}, {32}, {33}, 
    {34}, {37}, {38}, {47}, {48}, {49}, {50}, {51}, {52}, {53}, {54}, {55}, 
    {56}, {57}, {58}, {59}, {60}, {71}, {72}, {73}, {74}, {81}, {82}, {83}, 
    {84}, {85}, {86}, {87}, {88}, {99}, {100}, {101}, {102}, {105}, {106}, 
    {107}, {108}, {53}, {54}, {55}, {56}, {59}, {60}, {61}, {62}, {63}, {64}, 
    {65}, {66}, {81}, {82}, {85}, {86}, {89}, {90}, {91}, {92}, {97}, {98}, 
    {99}, {100}, {101}, {102}, {103}, {104}, {9}, {10}, {15}, {16}, {19}, 
    {20}, {29}, {30}, {31}, {32}, {33}, {34}, {35}, {36}, {37}, {38}, {39}, 
    {40}, {41}, {42}, {43}, {44}, {45}, {46}, {49}, {50}, {51}, {52}, {81}, 
    {82}, {83}, {84}, {85}, {86}, {87}, {88}, {89}, {90}, {91}, {92}, {93}, 
    {94}, {95}, {96}, {1}, {2}, {7}, {8}, {13}, {14}, {17}, {18}, {29}, {30}, 
    {31}, {32}, {35}, {36}, {43}, {44}, {53}, {54}, {55}, {56}, {57}, {58}, 
    {61}, {62}, {77}, {78}, {79}, {80}, {3}, {4}, {5}, {6}, {11}, {12}, {21}, 
    {22}, {33}, {34}, {37}, {38}, {39}, {40}, {41}, {42}, {59}, {60}, {63}, 
    {64}, {65}, {66}, {71}, {72}, {73}, {74}, {75}, {76}, {29}, {30}, {31}, 
    {32}, {33}, {34}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, {43}, 
    {44}, {45}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {67}, {68}, {69}, 
    {70}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, 
    {13}, {14}, {15}, {16}, {17}, {18}, {19}, {20}, {21}, {22}, {23}, {24}, 
    {25}, {26}, {27}, {28}}}, {5, -4, 5, -4, 2, -1, 3, -2, 5, -4, 4, -3, 6, 
   -5, 6, -5, 2, -1, 3, -2, 3, -2, 3, -2, 1, 1, 2, -1, 3, -2, 2, -1, 1, 3, 
   -2, 1, -1, 2, 1, -2, 3, 3, -2, 1, 1, 6, -5, 7, -6, 4, -3, 6, -5, 4, -3, 4, 
   -3, 3, -2, 1, 1, 3, -2, 4, -3, 1, 2, -1, 1, 7, -6, 4, -3, 6, -5, 5, -4, 5, 
   -4, 4, -3, 2, -1, 1, 2, -1, 5, -4, 4, -3, 1, 2, -1, 1, -1, 2, 1, 3, -2, 3, 
   -2, 1, 2, -1, 3, -2, 2, -1, 4, -3, 4, -3, 1, 2, -1, 2, -1, 2, -1, 1, 1, 1, 
   2, -1, 1, 1, 2, -1, 1, -1, 2, 1, -1, 2, 2, -1, 1, 1, 4, -3, 5, -4, 3, -2, 
   4, -3, 3, -2, 3, -2, 2, -1, 1, 1, 2, -1, 3, -2, 1, 2, -1, 1, 5, -4, 3, -2, 
   4, -3, 4, -3, 4, -3, 3, -2, 2, -1, 1, 2, -1, 4, -3, 3, -2, 1, 2, -1, 1, 1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1}}], SparseArray[Automatic, {8, 52}, 0, 
  {1, {{0, 34, 64, 88, 96, 104, 130, 142, 154}, {{1}, {3}, {4}, {5}, {7}, 
    {9}, {10}, {11}, {12}, {13}, {15}, {16}, {17}, {19}, {21}, {23}, {24}, 
    {25}, {26}, {27}, {29}, {30}, {31}, {33}, {36}, {37}, {39}, {41}, {42}, 
    {43}, {45}, {47}, {49}, {52}, {1}, {2}, {4}, {6}, {8}, {10}, {12}, {14}, 
    {15}, {18}, {19}, {22}, {23}, {25}, {27}, {29}, {30}, {31}, {34}, {36}, 
    {37}, {39}, {40}, {41}, {43}, {45}, {47}, {48}, {49}, {51}, {1}, {2}, 
    {3}, {4}, {9}, {10}, {11}, {12}, {19}, {20}, {21}, {22}, {23}, {24}, 
    {25}, {26}, {33}, {34}, {39}, {40}, {41}, {42}, {49}, {50}, {11}, {12}, 
    {13}, {14}, {41}, {42}, {45}, {46}, {17}, {18}, {19}, {20}, {39}, {40}, 
    {43}, {44}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, 
    {12}, {13}, {14}, {15}, {16}, {17}, {18}, {19}, {20}, {33}, {34}, {35}, 
    {36}, {37}, {38}, {3}, {4}, {5}, {6}, {15}, {16}, {25}, {26}, {29}, {30}, 
    {31}, {32}, {1}, {2}, {7}, {8}, {9}, {10}, {21}, {22}, {23}, {24}, {27}, 
    {28}}}, {-1, -2, 1, -1, -1, -2, 1, -2, 1, -1, -2, 1, -1, -1, -1, -2, 1, 
   -2, 1, -1, -2, 1, -1, -1, -1, -1, -1, -2, 1, -1, -1, -1, -1, -1, 1, -2, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -2, 1, -1, -1, -1, -1, 
   -2, 1, -1, -1, -1, -2, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 1, 
   -1, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1}}], 
 SparseArray[Automatic, {6, 28}, 0, {1, {{0, 20, 35, 47, 61, 71, 81}, {{1}, 
    {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {11}, {12}, {14}, {15}, {17}, 
    {18}, {20}, {21}, {23}, {25}, {28}, {1}, {3}, {5}, {7}, {8}, {9}, {11}, 
    {14}, {15}, {17}, {19}, {21}, {23}, {25}, {27}, {1}, {2}, {9}, {10}, 
    {11}, {12}, {17}, {18}, {19}, {20}, {25}, {26}, {1}, {2}, {3}, {4}, {5}, 
    {6}, {7}, {8}, {9}, {10}, {17}, {18}, {23}, {24}, {5}, {6}, {7}, {8}, 
    {9}, {10}, {19}, {20}, {21}, {22}, {1}, {2}, {3}, {4}, {11}, {12}, {13}, 
    {14}, {15}, {16}}}, {3, -2, 2, -1, 2, -1, 3, -2, 1, 2, -1, 1, 1, 2, -1, 
   1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, 
   -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1}}], SparseArray[Automatic, {5, 20}, 0, 
  {1, {{0, 15, 26, 36, 46, 56}, {{1}, {2}, {3}, {4}, {6}, {7}, {8}, {9}, 
    {11}, {12}, {13}, {14}, {15}, {17}, {20}, {1}, {3}, {6}, {7}, {9}, {11}, 
    {13}, {14}, {15}, {17}, {19}, {1}, {2}, {7}, {8}, {11}, {12}, {13}, {14}, 
    {17}, {18}, {1}, {2}, {3}, {4}, {11}, {12}, {13}, {14}, {15}, {16}, {1}, 
    {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}}}, {3, -2, 2, -1, 1, 2, -1, 
   1, 2, -1, 3, -2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1}}], SparseArray[Automatic, {6, 28}, 0, 
  {1, {{0, 22, 37, 51, 65, 75, 85}, {{1}, {2}, {3}, {4}, {6}, {7}, {8}, {9}, 
    {11}, {12}, {13}, {14}, {15}, {16}, {17}, {18}, {19}, {21}, {22}, {23}, 
    {25}, {28}, {1}, {3}, {6}, {7}, {9}, {11}, {13}, {14}, {15}, {17}, {19}, 
    {21}, {23}, {25}, {27}, {1}, {2}, {7}, {8}, {11}, {12}, {13}, {14}, {17}, 
    {18}, {21}, {22}, {25}, {26}, {1}, {2}, {3}, {4}, {11}, {12}, {13}, {14}, 
    {15}, {16}, {21}, {22}, {23}, {24}, {11}, {12}, {13}, {14}, {15}, {16}, 
    {17}, {18}, {19}, {20}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, 
    {10}}}, {3, -2, 2, -1, 1, 2, -1, 1, 3, -2, 4, -3, 2, -1, 2, -1, 1, 2, -1, 
   1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1}}], SparseArray[Automatic, {8, 52}, 0, 
  {1, {{0, 38, 66, 78, 102, 128, 136, 148, 156}, {{2}, {3}, {4}, {5}, {8}, 
    {9}, {10}, {11}, {12}, {13}, {14}, {15}, {18}, {19}, {20}, {21}, {22}, 
    {23}, {25}, {26}, {27}, {29}, {31}, {32}, {34}, {35}, {36}, {37}, {38}, 
    {40}, {41}, {43}, {45}, {46}, {47}, {49}, {50}, {52}, {2}, {3}, {5}, {8}, 
    {9}, {11}, {13}, {15}, {17}, {20}, {21}, {23}, {26}, {27}, {29}, {31}, 
    {33}, {35}, {37}, {38}, {40}, {41}, {43}, {45}, {46}, {47}, {50}, {51}, 
    {15}, {16}, {33}, {34}, {35}, {36}, {37}, {38}, {45}, {46}, {47}, {48}, 
    {1}, {2}, {5}, {6}, {7}, {8}, {11}, {12}, {15}, {16}, {17}, {18}, {19}, 
    {20}, {21}, {22}, {25}, {26}, {31}, {32}, {33}, {34}, {43}, {44}, {1}, 
    {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, {14}, 
    {15}, {16}, {31}, {32}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, 
    {1}, {2}, {9}, {10}, {25}, {26}, {29}, {30}, {5}, {6}, {7}, {8}, {13}, 
    {14}, {17}, {18}, {19}, {20}, {27}, {28}, {3}, {4}, {11}, {12}, {21}, 
    {22}, {23}, {24}}}, {-1, -2, 1, -1, -1, -2, 1, -3, 2, -2, 1, -1, -1, 1, 
   -2, -2, 1, -1, 1, -2, -1, -1, -2, 1, -1, -2, 1, -3, 2, -1, -1, -1, -2, 1, 
   -1, 1, -2, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -2, 1, -1, -1, -1, -2, 1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, 1, -1, 
   -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1}}], 
 SparseArray[Automatic, {8, 52}, 0, {1, {{0, 40, 72, 98, 118, 130, 138, 150, 
    158}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {11}, {12}, {13}, 
    {14}, {15}, {16}, {17}, {18}, {19}, {20}, {21}, {23}, {24}, {25}, {26}, 
    {27}, {29}, {30}, {31}, {32}, {34}, {35}, {37}, {40}, {41}, {44}, {45}, 
    {47}, {49}, {50}, {52}, {1}, {3}, {5}, {7}, {8}, {9}, {11}, {12}, {13}, 
    {15}, {17}, {18}, {19}, {21}, {23}, {24}, {25}, {26}, {27}, {29}, {30}, 
    {31}, {33}, {35}, {37}, {39}, {41}, {44}, {45}, {47}, {50}, {51}, {1}, 
    {2}, {3}, {4}, {7}, {8}, {11}, {12}, {13}, {14}, {15}, {16}, {17}, {18}, 
    {19}, {20}, {21}, {22}, {27}, {28}, {31}, {32}, {43}, {44}, {47}, {48}, 
    {1}, {2}, {5}, {6}, {7}, {8}, {21}, {22}, {23}, {24}, {27}, {28}, {31}, 
    {32}, {33}, {34}, {39}, {40}, {45}, {46}, {17}, {18}, {19}, {20}, {27}, 
    {28}, {29}, {30}, {39}, {40}, {41}, {42}, {7}, {8}, {15}, {16}, {23}, 
    {24}, {37}, {38}, {11}, {12}, {13}, {14}, {21}, {22}, {25}, {26}, {33}, 
    {34}, {35}, {36}, {1}, {2}, {3}, {4}, {5}, {6}, {9}, {10}}}, {-3, 2, -2, 
   1, -2, 1, -4, 3, -1, -3, 2, -2, 1, -2, 1, -3, 2, -2, 1, -1, -3, 2, -2, 1, 
   -1, -2, 1, -2, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -2, -1, -1, -1, -1, 
   -2, 1, -1, -2, 1, -1, -1, -2, 1, -1, -1, -2, 1, -2, 1, -1, -2, 1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1}}], 
 SparseArray[Automatic, {7, 36}, 0, {1, {{0, 29, 48, 66, 76, 84, 102, 110}, 
    {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, 
    {14}, {15}, {16}, {17}, {18}, {19}, {20}, {21}, {23}, {25}, {26}, {27}, 
    {29}, {32}, {33}, {36}, {1}, {3}, {5}, {7}, {9}, {11}, {12}, {13}, {15}, 
    {17}, {19}, {21}, {23}, {25}, {27}, {29}, {32}, {33}, {35}, {1}, {2}, 
    {3}, {4}, {7}, {8}, {13}, {14}, {17}, {18}, {19}, {20}, {25}, {26}, {31}, 
    {32}, {33}, {34}, {3}, {4}, {11}, {12}, {15}, {16}, {19}, {20}, {29}, 
    {30}, {7}, {8}, {9}, {10}, {25}, {26}, {27}, {28}, {1}, {2}, {3}, {4}, 
    {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {15}, {16}, {17}, {18}, {23}, 
    {24}, {1}, {2}, {5}, {6}, {13}, {14}, {21}, {22}}}, {3, -2, 3, -2, 2, -1, 
   3, -2, 2, -1, 3, -2, 2, -1, 2, -1, 2, -1, 2, -1, 1, 1, 2, -1, 1, 1, 1, 1, 
   1, 1, 1, 1, 1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1}}], 
 SparseArray[Automatic, {11, 176}, 0, 
  {1, {{0, 126, 238, 324, 360, 396, 432, 468, 502, 536, 570, 604}, {{1}, {3}, 
    {4}, {5}, {7}, {9}, {11}, {13}, {14}, {15}, {16}, {18}, {19}, {21}, {22}, 
    {23}, {24}, {25}, {27}, {28}, {29}, {32}, {33}, {36}, {37}, {39}, {42}, 
    {43}, {44}, {45}, {48}, {49}, {51}, {53}, {56}, {57}, {58}, {59}, {60}, 
    {61}, {62}, {63}, {64}, {65}, {66}, {67}, {68}, {69}, {71}, {72}, {73}, 
    {76}, {77}, {79}, {81}, {82}, {83}, {85}, {88}, {90}, {91}, {93}, {94}, 
    {95}, {97}, {98}, {99}, {101}, {102}, {103}, {105}, {106}, {107}, {108}, 
    {109}, {111}, {112}, {113}, {114}, {115}, {116}, {117}, {118}, {119}, 
    {122}, {123}, {124}, {125}, {126}, {127}, {128}, {129}, {130}, {131}, 
    {133}, {135}, {136}, {137}, {138}, {139}, {140}, {141}, {142}, {143}, 
    {145}, {148}, {150}, {151}, {153}, {154}, {155}, {156}, {157}, {159}, 
    {160}, {161}, {163}, {164}, {165}, {166}, {167}, {169}, {171}, {172}, 
    {173}, {176}, {1}, {2}, {4}, {6}, {8}, {9}, {10}, {11}, {12}, {14}, {16}, 
    {17}, {18}, {20}, {21}, {24}, {26}, {27}, {30}, {32}, {33}, {35}, {36}, 
    {38}, {40}, {42}, {43}, {45}, {48}, {49}, {51}, {54}, {55}, {57}, {60}, 
    {61}, {63}, {65}, {66}, {67}, {70}, {71}, {73}, {74}, {76}, {77}, {79}, 
    {80}, {82}, {84}, {86}, {87}, {88}, {90}, {91}, {93}, {96}, {97}, {99}, 
    {101}, {102}, {103}, {105}, {106}, {107}, {109}, {110}, {112}, {113}, 
    {114}, {115}, {118}, {120}, {121}, {122}, {123}, {124}, {125}, {127}, 
    {130}, {131}, {132}, {134}, {135}, {137}, {138}, {139}, {140}, {141}, 
    {143}, {146}, {147}, {148}, {150}, {151}, {153}, {154}, {155}, {158}, 
    {159}, {160}, {161}, {163}, {164}, {165}, {167}, {169}, {170}, {171}, 
    {172}, {173}, {175}, {1}, {2}, {3}, {4}, {9}, {10}, {11}, {12}, {13}, 
    {14}, {15}, {16}, {23}, {24}, {29}, {30}, {41}, {42}, {45}, {46}, {47}, 
    {48}, {49}, {50}, {51}, {52}, {55}, {56}, {57}, {58}, {59}, {60}, {61}, 
    {62}, {73}, {74}, {75}, {76}, {77}, {78}, {79}, {80}, {81}, {82}, {93}, 
    {94}, {95}, {96}, {97}, {98}, {107}, {108}, {109}, {110}, {111}, {112}, 
    {117}, {118}, {123}, {124}, {125}, {126}, {129}, {130}, {131}, {132}, 
    {139}, {140}, {141}, {142}, {145}, {146}, {147}, {148}, {155}, {156}, 
    {157}, {158}, {163}, {164}, {165}, {166}, {171}, {172}, {173}, {174}, 
    {23}, {24}, {25}, {26}, {27}, {28}, {51}, {52}, {69}, {70}, {71}, {72}, 
    {105}, {106}, {123}, {124}, {125}, {126}, {127}, {128}, {129}, {130}, 
    {131}, {132}, {133}, {134}, {135}, {136}, {153}, {154}, {163}, {164}, 
    {165}, {166}, {167}, {168}, {9}, {10}, {15}, {16}, {19}, {20}, {53}, 
    {54}, {75}, {76}, {77}, {78}, {107}, {108}, {109}, {110}, {111}, {112}, 
    {113}, {114}, {115}, {116}, {117}, {118}, {119}, {120}, {121}, {122}, 
    {155}, {156}, {157}, {158}, {159}, {160}, {161}, {162}, {73}, {74}, {79}, 
    {80}, {81}, {82}, {83}, {84}, {85}, {86}, {87}, {88}, {109}, {110}, 
    {117}, {118}, {119}, {120}, {121}, {122}, {129}, {130}, {131}, {132}, 
    {133}, {134}, {135}, {136}, {145}, {146}, {147}, {148}, {149}, {150}, 
    {151}, {152}, {57}, {58}, {59}, {60}, {61}, {62}, {63}, {64}, {65}, {66}, 
    {67}, {68}, {105}, {106}, {107}, {108}, {111}, {112}, {113}, {114}, 
    {115}, {116}, {123}, {124}, {125}, {126}, {127}, {128}, {137}, {138}, 
    {139}, {140}, {141}, {142}, {143}, {144}, {3}, {4}, {5}, {6}, {11}, {12}, 
    {21}, {22}, {39}, {40}, {43}, {44}, {45}, {46}, {47}, {48}, {61}, {62}, 
    {65}, {66}, {67}, {68}, {79}, {80}, {81}, {82}, {83}, {84}, {97}, {98}, 
    {101}, {102}, {103}, {104}, {1}, {2}, {7}, {8}, {13}, {14}, {17}, {18}, 
    {35}, {36}, {37}, {38}, {41}, {42}, {49}, {50}, {57}, {58}, {59}, {60}, 
    {63}, {64}, {73}, {74}, {85}, {86}, {87}, {88}, {93}, {94}, {95}, {96}, 
    {99}, {100}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, {43}, {44}, 
    {45}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {53}, {54}, {55}, {56}, 
    {69}, {70}, {71}, {72}, {75}, {76}, {77}, {78}, {89}, {90}, {91}, {92}, 
    {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, 
    {14}, {15}, {16}, {17}, {18}, {19}, {20}, {21}, {22}, {23}, {24}, {25}, 
    {26}, {27}, {28}, {29}, {30}, {31}, {32}, {33}, {34}}}, {1, 2, -1, 1, 1, 
   1, 1, 2, -1, 2, -1, 1, 1, 2, -1, 2, -1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 2, 
   -1, 1, 1, 1, 1, 1, 1, 3, -2, 2, -1, 3, -2, 2, -1, 3, -2, 2, -1, 1, 2, -1, 
   1, 1, 1, 1, 2, -1, 1, 1, 1, 1, 1, 2, -1, 1, 2, -1, 1, 2, -1, 1, 3, -2, 3, 
   -2, 1, 2, -1, 3, -2, 2, -1, 2, -1, 1, 1, 4, -3, 3, -2, 2, -1, 2, -1, 1, 1, 
   2, -1, 2, -1, 3, -2, 2, -1, 1, 1, 1, 1, 1, 2, -1, 2, -1, 1, 2, -1, 1, 3, 
   -2, 2, -1, 1, 1, 2, -1, 1, 1, -1, 2, 1, 1, 1, -1, 2, -1, 2, 1, 1, -1, 2, 
   1, 1, 1, 1, 1, 1, 1, 1, -1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   2, -1, 1, 1, 1, -1, 2, 1, 1, -1, 2, 1, 1, 1, -1, 2, 1, 1, 1, 1, 1, 1, 2, 
   -1, 1, 2, -1, 1, -1, 2, 1, 2, -1, 1, 1, 1, -1, 2, 2, -1, 1, 1, 1, -1, 2, 
   1, 1, 2, -1, 2, -1, 1, 1, 1, -1, 2, 1, 1, 2, -1, 1, 1, 2, -1, 1, 2, -1, 1, 
   1, 2, -1, 2, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 
   1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1}}], 
 SparseArray[Automatic, {10, 140}, 0, 
  {1, {{0, 119, 207, 235, 269, 297, 369, 405, 441, 469, 497}, {{1}, {2}, {3}, 
    {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, 
    {17}, {18}, {19}, {20}, {21}, {22}, {23}, {24}, {25}, {26}, {27}, {28}, 
    {29}, {30}, {31}, {32}, {33}, {34}, {35}, {36}, {37}, {38}, {39}, {40}, 
    {41}, {42}, {43}, {45}, {46}, {47}, {49}, {51}, {52}, {53}, {54}, {55}, 
    {56}, {57}, {58}, {59}, {60}, {61}, {62}, {63}, {64}, {65}, {66}, {67}, 
    {68}, {69}, {71}, {72}, {73}, {75}, {76}, {77}, {78}, {79}, {81}, {83}, 
    {84}, {85}, {86}, {87}, {88}, {89}, {90}, {91}, {92}, {93}, {94}, {95}, 
    {96}, {97}, {99}, {100}, {101}, {102}, {103}, {104}, {105}, {106}, {107}, 
    {108}, {109}, {110}, {111}, {112}, {113}, {116}, {117}, {120}, {121}, 
    {123}, {125}, {127}, {130}, {131}, {134}, {135}, {137}, {138}, {140}, 
    {1}, {3}, {5}, {7}, {8}, {9}, {11}, {12}, {14}, {15}, {16}, {17}, {18}, 
    {19}, {20}, {21}, {23}, {25}, {26}, {27}, {29}, {30}, {31}, {33}, {34}, 
    {35}, {37}, {39}, {41}, {42}, {44}, {45}, {48}, {50}, {51}, {53}, {54}, 
    {55}, {57}, {58}, {59}, {61}, {63}, {65}, {66}, {67}, {70}, {71}, {74}, 
    {75}, {76}, {77}, {80}, {82}, {83}, {85}, {87}, {88}, {89}, {91}, {92}, 
    {93}, {95}, {98}, {99}, {101}, {102}, {103}, {105}, {107}, {108}, {109}, 
    {110}, {111}, {113}, {116}, {117}, {120}, {121}, {123}, {125}, {127}, 
    {130}, {131}, {134}, {135}, {138}, {139}, {31}, {32}, {33}, {34}, {35}, 
    {36}, {37}, {38}, {41}, {42}, {97}, {98}, {99}, {100}, {101}, {102}, 
    {103}, {104}, {105}, {106}, {109}, {110}, {111}, {112}, {133}, {134}, 
    {135}, {136}, {23}, {24}, {25}, {26}, {27}, {28}, {29}, {30}, {37}, {38}, 
    {39}, {40}, {41}, {42}, {81}, {82}, {83}, {84}, {85}, {86}, {91}, {92}, 
    {93}, {94}, {95}, {96}, {107}, {108}, {111}, {112}, {129}, {130}, {131}, 
    {132}, {9}, {10}, {11}, {12}, {15}, {16}, {29}, {30}, {39}, {40}, {71}, 
    {72}, {73}, {74}, {75}, {76}, {77}, {78}, {87}, {88}, {89}, {90}, {91}, 
    {92}, {93}, {94}, {127}, {128}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, 
    {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, {17}, {18}, {19}, {20}, 
    {21}, {22}, {23}, {24}, {25}, {26}, {27}, {28}, {29}, {30}, {31}, {32}, 
    {33}, {34}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, {57}, {58}, 
    {59}, {60}, {61}, {62}, {63}, {64}, {65}, {66}, {67}, {68}, {69}, {70}, 
    {79}, {80}, {87}, {88}, {89}, {90}, {95}, {96}, {105}, {106}, {107}, 
    {108}, {109}, {110}, {125}, {126}, {5}, {6}, {7}, {8}, {11}, {12}, {19}, 
    {20}, {21}, {22}, {33}, {34}, {35}, {36}, {49}, {50}, {51}, {52}, {53}, 
    {54}, {55}, {56}, {65}, {66}, {67}, {68}, {75}, {76}, {77}, {78}, {101}, 
    {102}, {103}, {104}, {123}, {124}, {1}, {2}, {3}, {4}, {9}, {10}, {13}, 
    {14}, {15}, {16}, {17}, {18}, {31}, {32}, {43}, {44}, {45}, {46}, {47}, 
    {48}, {63}, {64}, {69}, {70}, {71}, {72}, {73}, {74}, {97}, {98}, {99}, 
    {100}, {119}, {120}, {121}, {122}, {1}, {2}, {5}, {6}, {13}, {14}, {19}, 
    {20}, {23}, {24}, {43}, {44}, {49}, {50}, {51}, {52}, {61}, {62}, {79}, 
    {80}, {81}, {82}, {83}, {84}, {115}, {116}, {117}, {118}, {3}, {4}, {7}, 
    {8}, {17}, {18}, {21}, {22}, {25}, {26}, {27}, {28}, {45}, {46}, {47}, 
    {48}, {53}, {54}, {55}, {56}, {57}, {58}, {59}, {60}, {85}, {86}, {113}, 
    {114}}}, {-3, 2, -3, 2, -3, 2, -4, 3, -3, 2, -4, 3, -2, 1, -4, 3, -4, 3, 
   -4, 3, -3, 2, -3, 2, -4, 3, -3, 2, -4, 3, -3, 2, -4, 3, -3, 2, -3, 2, -3, 
   2, -4, 3, -1, -2, 1, -1, -1, -2, 1, -3, 2, -2, 1, -3, 2, -2, 1, -2, 1, -2, 
   1, -3, 2, -2, 1, -1, -2, 1, -1, -3, 2, -2, 1, -1, -1, -2, 1, -2, 1, -3, 2, 
   -2, 1, -3, 2, -2, 1, -2, 1, -1, -2, 1, -3, 2, -2, 1, -2, 1, -3, 2, -3, 2, 
   -2, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -2, -1, -1, -1, 
   -1, -2, 1, -1, -2, 1, -1, -2, 1, -2, 1, -2, 1, -1, -1, -2, 1, -1, -2, 1, 
   -1, -2, 1, -1, -1, -1, -2, 1, -1, -1, -1, -1, -1, -2, 1, -1, -2, 1, -1, 
   -1, -1, -2, 1, -1, -1, -1, -1, -2, 1, -1, -1, -1, -1, -1, -2, 1, -1, -2, 
   1, -1, -1, -1, -1, -2, 1, -1, -1, -2, 1, -2, 1, -1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1}}], SparseArray[Automatic, {7, 36}, 0, 
  {1, {{0, 26, 45, 63, 79, 89, 97, 105}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, 
    {8}, {9}, {10}, {11}, {12}, {13}, {15}, {16}, {17}, {19}, {22}, {23}, 
    {25}, {27}, {28}, {29}, {31}, {33}, {36}, {1}, {3}, {5}, {7}, {9}, {11}, 
    {13}, {15}, {18}, {19}, {21}, {23}, {25}, {27}, {29}, {31}, {33}, {34}, 
    {35}, {1}, {2}, {5}, {6}, {9}, {10}, {11}, {12}, {15}, {16}, {17}, {18}, 
    {23}, {24}, {27}, {28}, {31}, {32}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, 
    {10}, {21}, {22}, {23}, {24}, {27}, {28}, {29}, {30}, {15}, {16}, {17}, 
    {18}, {21}, {22}, {23}, {24}, {25}, {26}, {7}, {8}, {9}, {10}, {11}, 
    {12}, {19}, {20}, {1}, {2}, {3}, {4}, {5}, {6}, {13}, {14}}}, {-2, 1, -2, 
   1, -3, 2, -2, 1, -3, 2, -2, 1, -1, -2, 1, -1, -1, -1, -1, -1, -2, 1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 
   -1, -2, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1}}], SparseArray[Automatic, {7, 40}, 0, 
  {1, {{0, 31, 55, 75, 91, 99, 111, 119}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, 
    {8}, {9}, {11}, {12}, {13}, {14}, {15}, {16}, {17}, {19}, {20}, {21}, 
    {22}, {23}, {24}, {26}, {27}, {29}, {32}, {33}, {35}, {37}, {38}, {40}, 
    {1}, {3}, {5}, {7}, {8}, {9}, {11}, {12}, {13}, {15}, {17}, {19}, {20}, 
    {21}, {22}, {23}, {25}, {27}, {29}, {32}, {33}, {35}, {38}, {39}, {1}, 
    {2}, {3}, {4}, {7}, {8}, {11}, {12}, {13}, {14}, {15}, {16}, {17}, {18}, 
    {23}, {24}, {31}, {32}, {35}, {36}, {1}, {2}, {5}, {6}, {7}, {8}, {17}, 
    {18}, {19}, {20}, {23}, {24}, {25}, {26}, {33}, {34}, {7}, {8}, {15}, 
    {16}, {19}, {20}, {29}, {30}, {11}, {12}, {13}, {14}, {17}, {18}, {21}, 
    {22}, {25}, {26}, {27}, {28}, {1}, {2}, {3}, {4}, {5}, {6}, {9}, {10}}}, 
   {-3, 2, -2, 1, -2, 1, -4, 3, -1, -3, 2, -2, 1, -2, 1, -1, -3, 2, -2, 1, 
   -2, 1, -1, -1, -1, -1, -1, -1, 1, -2, -1, -1, -1, -1, -2, 1, -1, -2, 1, 
   -1, -1, -1, -2, 1, -2, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1}}], 
 SparseArray[Automatic, {7, 40}, 0, {1, {{0, 24, 44, 72, 92, 100, 112, 124}, 
    {{1}, {2}, {4}, {6}, {8}, {9}, {10}, {11}, {13}, {14}, {16}, {18}, {20}, 
    {21}, {23}, {25}, {26}, {28}, {30}, {31}, {34}, {35}, {37}, {40}, {2}, 
    {4}, {6}, {7}, {10}, {11}, {14}, {15}, {18}, {19}, {21}, {23}, {26}, 
    {28}, {29}, {31}, {33}, {35}, {37}, {39}, {1}, {2}, {3}, {4}, {7}, {8}, 
    {9}, {10}, {13}, {14}, {15}, {16}, {17}, {18}, {19}, {20}, {21}, {22}, 
    {25}, {26}, {27}, {28}, {29}, {30}, {33}, {34}, {37}, {38}, {1}, {2}, 
    {3}, {4}, {13}, {14}, {15}, {16}, {17}, {18}, {21}, {22}, {25}, {26}, 
    {27}, {28}, {33}, {34}, {35}, {36}, {25}, {26}, {27}, {28}, {29}, {30}, 
    {31}, {32}, {13}, {14}, {15}, {16}, {17}, {18}, {19}, {20}, {21}, {22}, 
    {23}, {24}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, 
    {12}}}, {1, -2, -1, -1, -1, 1, -2, -1, 1, -2, -1, -1, -1, -1, -1, 1, -2, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 
   -1, -1, -1, -1, -1, -1, -1, -1, -1, -2, 2, -1, 1, -1, 1, -1, 1, -2, 2, -2, 
   2, -1, 1, -1, 1, -1, 1, -2, 2, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1}}], SparseArray[Automatic, {10, 94}, 0, 
  {1, {{0, 74, 141, 183, 201, 223, 241, 263, 281, 299, 317}, {{1}, {2}, {3}, 
    {4}, {5}, {6}, {8}, {9}, {10}, {11}, {12}, {13}, {15}, {16}, {17}, {18}, 
    {19}, {20}, {22}, {23}, {25}, {26}, {27}, {28}, {29}, {30}, {31}, {33}, 
    {34}, {35}, {36}, {37}, {38}, {39}, {40}, {42}, {44}, {45}, {46}, {47}, 
    {48}, {50}, {51}, {53}, {54}, {55}, {56}, {58}, {60}, {61}, {62}, {63}, 
    {64}, {65}, {67}, {70}, {72}, {73}, {74}, {75}, {77}, {78}, {79}, {80}, 
    {81}, {83}, {84}, {85}, {87}, {88}, {89}, {91}, {92}, {94}, {1}, {3}, 
    {4}, {5}, {6}, {8}, {9}, {10}, {11}, {14}, {15}, {17}, {19}, {20}, {22}, 
    {24}, {25}, {27}, {29}, {30}, {31}, {33}, {34}, {35}, {36}, {37}, {38}, 
    {39}, {40}, {42}, {44}, {45}, {46}, {47}, {48}, {50}, {51}, {53}, {54}, 
    {55}, {56}, {58}, {60}, {61}, {62}, {63}, {64}, {65}, {67}, {70}, {72}, 
    {73}, {74}, {75}, {77}, {78}, {79}, {80}, {81}, {83}, {84}, {85}, {87}, 
    {88}, {89}, {92}, {93}, {5}, {6}, {7}, {8}, {19}, {20}, {21}, {22}, {33}, 
    {34}, {35}, {36}, {39}, {40}, {43}, {44}, {45}, {46}, {47}, {48}, {53}, 
    {54}, {55}, {56}, {59}, {60}, {61}, {62}, {63}, {64}, {73}, {74}, {77}, 
    {78}, {79}, {80}, {83}, {84}, {87}, {88}, {89}, {90}, {19}, {20}, {21}, 
    {22}, {35}, {36}, {47}, {48}, {53}, {54}, {71}, {72}, {77}, {78}, {83}, 
    {84}, {85}, {86}, {5}, {6}, {7}, {8}, {33}, {34}, {39}, {40}, {43}, {44}, 
    {55}, {56}, {59}, {60}, {69}, {70}, {73}, {74}, {79}, {80}, {81}, {82}, 
    {3}, {4}, {11}, {12}, {17}, {18}, {27}, {28}, {29}, {30}, {37}, {38}, 
    {61}, {62}, {63}, {64}, {75}, {76}, {23}, {24}, {25}, {26}, {27}, {28}, 
    {37}, {38}, {39}, {40}, {47}, {48}, {53}, {54}, {55}, {56}, {57}, {58}, 
    {59}, {60}, {67}, {68}, {13}, {14}, {15}, {16}, {17}, {18}, {29}, {30}, 
    {33}, {34}, {35}, {36}, {41}, {42}, {43}, {44}, {65}, {66}, {1}, {2}, 
    {9}, {10}, {13}, {14}, {15}, {16}, {23}, {24}, {25}, {26}, {45}, {46}, 
    {49}, {50}, {51}, {52}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {9}, 
    {10}, {11}, {12}, {19}, {20}, {21}, {22}, {31}, {32}}}, {2, -1, 3, -2, 
   -1, 2, 1, 3, -2, 2, -1, 1, 2, -1, 2, -1, -1, 2, 1, 1, 2, -1, 2, -1, 3, -2, 
   1, -1, 2, -1, 2, 3, -2, -1, 2, 1, 1, 3, -2, -1, 2, 1, 1, -2, 3, -2, 3, 1, 
   1, 4, -3, 3, -2, 1, 1, 1, 1, -2, 3, 1, -2, 3, -3, 4, 1, -3, 4, 1, 2, -1, 
   1, -1, 2, 1, 1, 2, -1, -1, 2, 1, 2, -1, 1, 1, 1, 1, -1, 2, 1, 1, 1, 1, 2, 
   -1, 1, -1, 2, -1, 2, 2, -1, -1, 2, 1, 1, 2, -1, -1, 2, 1, 1, -2, 3, -2, 3, 
   1, 1, 3, -2, 2, -1, 1, 1, 1, 1, -1, 2, 1, -1, 2, -2, 3, 1, -2, 3, 1, 2, 
   -1, 1, 1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 
   1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1}}], 
 SparseArray[Automatic, {8, 44}, 0, {1, {{0, 26, 54, 62, 90, 102, 110, 118, 
    140}, {{1}, {4}, {5}, {7}, {8}, {9}, {11}, {13}, {15}, {17}, {18}, {20}, 
    {21}, {24}, {25}, {27}, {29}, {31}, {32}, {33}, {34}, {35}, {37}, {39}, 
    {41}, {44}, {1}, {3}, {5}, {7}, {9}, {10}, {11}, {13}, {15}, {16}, {17}, 
    {18}, {19}, {21}, {23}, {25}, {26}, {27}, {29}, {31}, {33}, {34}, {35}, 
    {37}, {38}, {39}, {41}, {43}, {13}, {14}, {15}, {16}, {37}, {38}, {41}, 
    {42}, {1}, {2}, {3}, {4}, {5}, {6}, {9}, {10}, {11}, {12}, {13}, {14}, 
    {15}, {16}, {17}, {18}, {19}, {20}, {23}, {24}, {25}, {26}, {31}, {32}, 
    {37}, {38}, {39}, {40}, {5}, {6}, {7}, {8}, {17}, {18}, {31}, {32}, {33}, 
    {34}, {35}, {36}, {1}, {2}, {9}, {10}, {25}, {26}, {29}, {30}, {3}, {4}, 
    {11}, {12}, {23}, {24}, {27}, {28}, {1}, {2}, {3}, {4}, {5}, {6}, {7}, 
    {8}, {9}, {10}, {11}, {12}, {13}, {14}, {15}, {16}, {17}, {18}, {19}, 
    {20}, {21}, {22}}}, {1, 1, 1, 2, -1, 1, 1, 1, 1, 2, -1, 1, 1, 1, 1, 1, 1, 
   2, -1, 2, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 1, 1, 2, -1, 2, -1, 1, 1, 
   1, 2, -1, 1, 1, 1, 2, -1, 1, 2, -1, 1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   1, -1, 2, -2, 1, -1, 2, -2, 1, -1, 1, -1, 2, -2, 1, -1, 1, -1, 1, -1, 1, 
   -1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
   -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 
   1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1}}]};

==> anc/WebParameterisation.m <==
(********************************************************************************************************************)
(* Ancillary file to 																								                                                *)
(*	"Singularities of eight- and nine-particle amplitudes from cluster algebras and tropical geometry" [2021.XXXX]  *)
(*                            						     									                                                    *)
(* This file contains the web-parameterisations of Gr(4,8) and Gr(4,9). The object "Z8" is the web-matrix for       *)
(* Gr(4,8), ie the 4x8 matrix formed by the momentum twistors, parameterised in terms of the web-variables          *)
(* x[1], ..., x[9]. Similarly, "Z9" is the 4x9 web-matrix for Gr(4,9), parameterised in terms of x[1], ..., x[12].  *)
(*						     						                            			                                                    *)
(********************************************************************************************************************)

Z8 = {{1, 0, 0, 0, -1, -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3], 
  -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3] - x[1]*x[4] - x[1]*x[2]*x[4] - 
   x[1]*x[2]*x[3]*x[4] - x[1]*x[2]*x[4]*x[5] - x[1]*x[2]*x[3]*x[4]*x[5] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[6], -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3] - 
   x[1]*x[4] - x[1]*x[2]*x[4] - x[1]*x[2]*x[3]*x[4] - x[1]*x[2]*x[4]*x[5] - 
   x[1]*x[2]*x[3]*x[4]*x[5] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6] - 
   x[1]*x[4]*x[7] - x[1]*x[2]*x[4]*x[7] - x[1]*x[2]*x[3]*x[4]*x[7] - 
   x[1]*x[2]*x[4]*x[5]*x[7] - x[1]*x[2]*x[3]*x[4]*x[5]*x[7] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7] - x[1]*x[2]*x[4]*x[5]*x[7]*x[8] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[7]*x[8] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7]*
    x[8] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7]*x[8]*x[9]}, 
 {0, 1, 0, 0, 1, 1 + x[1] + x[1]*x[2], 1 + x[1] + x[1]*x[2] + x[1]*x[4] + 
   x[1]*x[2]*x[4] + x[1]*x[2]*x[4]*x[5], 1 + x[1] + x[1]*x[2] + x[1]*x[4] + 
   x[1]*x[2]*x[4] + x[1]*x[2]*x[4]*x[5] + x[1]*x[4]*x[7] + 
   x[1]*x[2]*x[4]*x[7] + x[1]*x[2]*x[4]*x[5]*x[7] + 
   x[1]*x[2]*x[4]*x[5]*x[7]*x[8]}, {0, 0, 1, 0, -1, -1 - x[1], 
  -1 - x[1] - x[1]*x[4], -1 - x[1] - x[1]*x[4] - x[1]*x[4]*x[7]}, 
 {0, 0, 0, 1, 1, 1, 1, 1}};

Z9 = {{1, 0, 0, 0, -1, -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3], 
  -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3] - x[1]*x[4] - x[1]*x[2]*x[4] - 
   x[1]*x[2]*x[3]*x[4] - x[1]*x[2]*x[4]*x[5] - x[1]*x[2]*x[3]*x[4]*x[5] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[6], -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3] - 
   x[1]*x[4] - x[1]*x[2]*x[4] - x[1]*x[2]*x[3]*x[4] - x[1]*x[2]*x[4]*x[5] - 
   x[1]*x[2]*x[3]*x[4]*x[5] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6] - 
   x[1]*x[4]*x[7] - x[1]*x[2]*x[4]*x[7] - x[1]*x[2]*x[3]*x[4]*x[7] - 
   x[1]*x[2]*x[4]*x[5]*x[7] - x[1]*x[2]*x[3]*x[4]*x[5]*x[7] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7] - x[1]*x[2]*x[4]*x[5]*x[7]*x[8] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[7]*x[8] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7]*
    x[8] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7]*x[8]*x[9], 
  -1 - x[1] - x[1]*x[2] - x[1]*x[2]*x[3] - x[1]*x[4] - x[1]*x[2]*x[4] - 
   x[1]*x[2]*x[3]*x[4] - x[1]*x[2]*x[4]*x[5] - x[1]*x[2]*x[3]*x[4]*x[5] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[6] - x[1]*x[4]*x[7] - x[1]*x[2]*x[4]*x[7] - 
   x[1]*x[2]*x[3]*x[4]*x[7] - x[1]*x[2]*x[4]*x[5]*x[7] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[7] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7] - 
   x[1]*x[2]*x[4]*x[5]*x[7]*x[8] - x[1]*x[2]*x[3]*x[4]*x[5]*x[7]*x[8] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7]*x[8] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*
    x[7]*x[8]*x[9] - x[1]*x[4]*x[7]*x[10] - x[1]*x[2]*x[4]*x[7]*x[10] - 
   x[1]*x[2]*x[3]*x[4]*x[7]*x[10] - x[1]*x[2]*x[4]*x[5]*x[7]*x[10] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[7]*x[10] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7]*
    x[10] - x[1]*x[2]*x[4]*x[5]*x[7]*x[8]*x[10] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[7]*x[8]*x[10] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*
    x[7]*x[8]*x[10] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7]*x[8]*x[9]*x[10] - 
   x[1]*x[2]*x[4]*x[5]*x[7]*x[8]*x[10]*x[11] - x[1]*x[2]*x[3]*x[4]*x[5]*x[7]*
    x[8]*x[10]*x[11] - x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7]*x[8]*x[10]*x[11] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7]*x[8]*x[9]*x[10]*x[11] - 
   x[1]*x[2]*x[3]*x[4]*x[5]*x[6]*x[7]*x[8]*x[9]*x[10]*x[11]*x[12]}, 
 {0, 1, 0, 0, 1, 1 + x[1] + x[1]*x[2], 1 + x[1] + x[1]*x[2] + x[1]*x[4] + 
   x[1]*x[2]*x[4] + x[1]*x[2]*x[4]*x[5], 1 + x[1] + x[1]*x[2] + x[1]*x[4] + 
   x[1]*x[2]*x[4] + x[1]*x[2]*x[4]*x[5] + x[1]*x[4]*x[7] + 
   x[1]*x[2]*x[4]*x[7] + x[1]*x[2]*x[4]*x[5]*x[7] + 
   x[1]*x[2]*x[4]*x[5]*x[7]*x[8], 1 + x[1] + x[1]*x[2] + x[1]*x[4] + 
   x[1]*x[2]*x[4] + x[1]*x[2]*x[4]*x[5] + x[1]*x[4]*x[7] + 
   x[1]*x[2]*x[4]*x[7] + x[1]*x[2]*x[4]*x[5]*x[7] + 
   x[1]*x[2]*x[4]*x[5]*x[7]*x[8] + x[1]*x[4]*x[7]*x[10] + 
   x[1]*x[2]*x[4]*x[7]*x[10] + x[1]*x[2]*x[4]*x[5]*x[7]*x[10] + 
   x[1]*x[2]*x[4]*x[5]*x[7]*x[8]*x[10] + x[1]*x[2]*x[4]*x[5]*x[7]*x[8]*x[10]*
    x[11]}, {0, 0, 1, 0, -1, -1 - x[1], -1 - x[1] - x[1]*x[4], 
  -1 - x[1] - x[1]*x[4] - x[1]*x[4]*x[7], -1 - x[1] - x[1]*x[4] - 
   x[1]*x[4]*x[7] - x[1]*x[4]*x[7]*x[10]}, {0, 0, 0, 1, 1, 1, 1, 1, 1}};
